Observation of $B^+\rightarrow J/\psi 3\pi^+ 2\pi^-$ and $B^+\rightarrow \psi(2S) \pi^+\pi^+\pi^-$ decays

The decays $B^+\rightarrow J/\psi 3\pi^+ 2\pi^-$ and $B^+\rightarrow \psi(2S) \pi^+\pi^+\pi^-$ are observed for the first time using a data sample corresponding to an integrated luminosity of $3.0fb^{-1}$, collected by the LHCb experiment in proton-proton collisions at the centre-of-mass energies of 7 and 8 TeV. The branching fractions relative to that of $B^+ \rightarrow \psi(2S)K^+$ are measured to be \begin{eqnarray*} \frac {\mathcal{B}\left(B^+\rightarrow J/\psi 3\pi^+ 2\pi^- \right)} {\mathcal{B}\left(B^+ \rightarrow \psi(2S)K^+ \right)} & = & \left(1.88\pm0.17\pm0.09\right)\times10^{-2}, \frac {\mathcal{B}\left(B^+\rightarrow \psi(2S) \pi^+\pi^+\pi^- \right)} {\mathcal{B}\left(B^+ \rightarrow \psi(2S)K^+ \right)} & = & \left(3.04\pm0.50\pm0.26\right)\times10^{-2}, \end{eqnarray*} where the first uncertainties are statistical and the second are systematic.

==> figs/Fig1a.C <==
void RD_5pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 26 12:46:12 2016) by ROOT version6.06/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.165432,-12.1519,5.412346,63.79747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1c5ed0e0__9 = new TH1D("frame_1c5ed0e0__9","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_1c5ed0e0__9->SetBinContent(1,55.3958);
   frame_1c5ed0e0__9->SetMaximum(60);
   frame_1c5ed0e0__9->SetEntries(1);
   frame_1c5ed0e0__9->SetDirectory(0);
   frame_1c5ed0e0__9->SetStats(0);
   frame_1c5ed0e0__9->SetMarkerStyle(20);
   frame_1c5ed0e0__9->SetMarkerSize(1.2);
   frame_1c5ed0e0__9->GetXaxis()->SetNdivisions(505);
   frame_1c5ed0e0__9->GetXaxis()->SetLabelFont(132);
   frame_1c5ed0e0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_1c5ed0e0__9->GetXaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__9->GetXaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__9->GetXaxis()->SetTitleFont(132);
   frame_1c5ed0e0__9->GetYaxis()->SetLabelFont(132);
   frame_1c5ed0e0__9->GetYaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__9->GetYaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__9->GetYaxis()->SetTitleFont(42);
   frame_1c5ed0e0__9->GetZaxis()->SetLabelFont(132);
   frame_1c5ed0e0__9->GetZaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__9->GetZaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__9->GetZaxis()->SetTitleFont(42);
   frame_1c5ed0e0__9->Draw("FUNC");
   
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fx13[56] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.26,
   5.264,
   5.268,
   5.272,
   5.276,
   5.28,
   5.284,
   5.288,
   5.292,
   5.296,
   5.3,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fy13[56] = {
   0,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   0};
   TGraph *graph = new TGraph(56,model__Norm[m_B]_Comp[exp_Bkg]_fx13,model__Norm[m_B]_Comp[exp_Bkg]_fy13);
   graph->SetName("model__Norm[m_B]_Comp[exp_Bkg]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB_CompoBexp_BkgcB13 = new TH1F("Graph_model__NormoBm_BcB_CompoBexp_BkgcB13","Projection of model()",100,5.1752,5.4248);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetMinimum(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetMaximum(14.80014);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetDirectory(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetStats(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[exp_Bkg]13);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fx14[105] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.284,
   5.286,
   5.287,
   5.2875,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fy14[105] = {
   0,
   0.0982413,
   0.0982413,
   0.1083688,
   0.120236,
   0.1342769,
   0.1510726,
   0.1714157,
   0.1964113,
   0.2276395,
   0.2674271,
   0.319321,
   0.388958,
   0.4857625,
   0.6265292,
   0.8437488,
   1.207626,
   1.491391,
   1.895739,
   2.166409,
   2.50304,
   2.929646,
   3.482487,
   4.218528,
   4.682427,
   5.231683,
   5.889216,
   6.686343,
   7.642947,
   8.694579,
   9.831213,
   11.04935,
   12.34346,
   13.70592,
   16.59447,
   19.6111,
   22.62165,
   25.47006,
   26.78177,
   27.99106,
   29.07839,
   30.02564,
   30.81662,
   31.43755,
   31.87743,
   32.12837,
   32.18585,
   32.04883,
   31.71979,
   31.20465,
   30.5126,
   29.65582,
   28.64914,
   27.50959,
   26.25594,
   24.90818,
   22.0132,
   15.98882,
   13.1404,
   11.80486,
   10.54105,
   9.355739,
   8.254072,
   7.270017,
   6.409791,
   5.657005,
   4.997546,
   4.419242,
   3.911587,
   3.073129,
   2.423209,
   1.917504,
   1.522551,
   1.212982,
   0.9694896,
   0.6251469,
   0.4079357,
   0.2692148,
   0.1210086,
   0.05653721,
   0.02735912,
   0.01367018,
   0.007033566,
   0.003717699,
   0.002014461,
   0.001116916,
   0.0006326127,
   0.0003654817,
   0.0002150914,
   0.0001287914,
   7.837594e-05,
   4.84262e-05,
   3.035202e-05,
   1.928174e-05,
   1.240589e-05,
   8.078526e-06,
   5.32085e-06,
   3.542575e-06,
   2.382922e-06,
   1.618581e-06,
   1.109659e-06,
   7.67514e-07,
   7.67514e-07,
   7.67514e-07,
   0};
   graph = new TGraph(105,model__Norm[m_B]_Comp[cb2_RD]_fx14,model__Norm[m_B]_Comp[cb2_RD]_fy14);
   graph->SetName("model__Norm[m_B]_Comp[cb2_RD]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB_CompoBcb2_RDcB14 = new TH1F("Graph_model__NormoBm_BcB_CompoBcb2_RDcB14","Projection of model()",105,5.1752,5.4248);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetMinimum(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetMaximum(35.40444);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetDirectory(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetStats(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_RD]14);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx15[105] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.284,
   5.286,
   5.287,
   5.2875,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_fy15[105] = {
   0,
   13.55291,
   13.55291,
   13.56304,
   13.57491,
   13.58895,
   13.60575,
   13.62609,
   13.65108,
   13.68231,
   13.7221,
   13.77399,
   13.84363,
   13.94044,
   14.0812,
   14.29842,
   14.6623,
   14.94606,
   15.35041,
   15.62108,
   15.95771,
   16.38432,
   16.93716,
   17.6732,
   18.1371,
   18.68636,
   19.34389,
   20.14102,
   21.09762,
   22.14925,
   23.28589,
   24.50402,
   25.79813,
   27.16059,
   30.04914,
   33.06577,
   36.07632,
   38.92474,
   40.23644,
   41.44573,
   42.53306,
   43.48031,
   44.27129,
   44.89222,
   45.3321,
   45.58304,
   45.64053,
   45.50351,
   45.17447,
   44.65932,
   43.96727,
   43.1105,
   42.10382,
   40.96427,
   39.71062,
   38.36285,
   35.46788,
   29.4435,
   26.59507,
   25.25953,
   23.99573,
   22.81041,
   21.70875,
   20.72469,
   19.86446,
   19.11168,
   18.45222,
   17.87391,
   17.36626,
   16.5278,
   15.87788,
   15.37218,
   14.97722,
   14.66766,
   14.42416,
   14.07982,
   13.86261,
   13.72389,
   13.57568,
   13.51121,
   13.48203,
   13.46834,
   13.46171,
   13.45839,
   13.45669,
   13.45579,
   13.45531,
   13.45504,
   13.45489,
   13.4548,
   13.45475,
   13.45472,
   13.4547,
   13.45469,
   13.45469,
   13.45468,
   13.45468,
   13.45468,
   13.45468,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   13.45467,
   0};
   graph = new TGraph(105,model__Norm[m_B]_fx15,model__Norm[m_B]_fy15);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB15 = new TH1F("Graph_model__NormoBm_BcB15","Projection of model()",105,5.1752,5.4248);
   Graph_model__NormoBm_BcB15->SetMinimum(0);
   Graph_model__NormoBm_BcB15->SetMaximum(50.20458);
   Graph_model__NormoBm_BcB15->SetDirectory(0);
   Graph_model__NormoBm_BcB15->SetStats(0);
   Graph_model__NormoBm_BcB15->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB15->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB15->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB15->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB15->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB15->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB15->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB15->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3005[50] = {
   5.202,
   5.206,
   5.21,
   5.214,
   5.218,
   5.222,
   5.226,
   5.23,
   5.234,
   5.238,
   5.242,
   5.246,
   5.25,
   5.254,
   5.258,
   5.262,
   5.266,
   5.27,
   5.274,
   5.278,
   5.282,
   5.286,
   5.29,
   5.294,
   5.298,
   5.302,
   5.306,
   5.31,
   5.314,
   5.318,
   5.322,
   5.326,
   5.33,
   5.334,
   5.338,
   5.342,
   5.346,
   5.35,
   5.354,
   5.358,
   5.362,
   5.366,
   5.37,
   5.374,
   5.378,
   5.382,
   5.386,
   5.39,
   5.394,
   5.398};
   Double_t h_ds_1000_fy3005[50] = {
   9,
   15,
   11,
   7,
   17,
   16,
   17,
   15,
   12,
   12,
   15,
   19,
   15,
   22,
   18,
   17,
   11,
   28,
   45,
   42,
   35,
   38,
   16,
   14,
   12,
   19,
   12,
   11,
   8,
   11,
   6,
   14,
   13,
   5,
   15,
   9,
   13,
   18,
   18,
   13,
   8,
   12,
   17,
   17,
   14,
   21,
   15,
   14,
   16,
   15};
   Double_t h_ds_1000_felx3005[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fely3005[50] = {
   2.943461,
   3.82938,
   3.265579,
   2.58147,
   4.082184,
   3.957801,
   4.082184,
   3.82938,
   3.415266,
   3.415266,
   3.82938,
   4.320219,
   3.82938,
   4.654502,
   4.202887,
   4.082184,
   3.265579,
   5.259711,
   6.683179,
   6.454831,
   5.887675,
   6.137163,
   3.957801,
   3.6965,
   3.415266,
   4.320219,
   3.415266,
   3.265579,
   2.768386,
   3.265579,
   2.379931,
   3.6965,
   3.558662,
   2.159691,
   3.82938,
   2.943461,
   3.558662,
   4.202887,
   4.202887,
   3.558662,
   2.768386,
   3.415266,
   4.082184,
   4.082184,
   3.6965,
   4.545807,
   3.82938,
   3.6965,
   3.957801,
   3.82938};
   Double_t h_ds_1000_fehx3005[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fehy3005[50] = {
   4.110204,
   4.958738,
   4.416521,
   3.770281,
   5.203719,
   5.083066,
   5.203719,
   4.958738,
   4.559819,
   4.559819,
   4.958738,
   5.435196,
   4.958738,
   5.761366,
   5.321007,
   5.203719,
   4.416521,
   6.354446,
   7.757905,
   7.53218,
   6.97241,
   7.218484,
   5.083066,
   4.830381,
   4.559819,
   5.435196,
   4.559819,
   4.416521,
   3.945142,
   4.416521,
   3.583642,
   4.830381,
   4.697573,
   3.382473,
   4.958738,
   4.110204,
   4.697573,
   5.321007,
   5.321007,
   4.697573,
   3.945142,
   4.559819,
   5.203719,
   5.203719,
   4.830381,
   5.655182,
   4.958738,
   4.830381,
   5.083066,
   4.958738};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3005,h_ds_1000_fy3005,h_ds_1000_felx3005,h_ds_1000_fehx3005,h_ds_1000_fely3005,h_ds_1000_fehy3005);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003005 = new TH1F("Graph_h_ds_10003005","Histogram of ds_1000_plot__m_B",100,5.18,5.42);
   Graph_h_ds_10003005->SetMinimum(0);
   Graph_h_ds_10003005->SetMaximum(57.74966);
   Graph_h_ds_10003005->SetDirectory(0);
   Graph_h_ds_10003005->SetStats(0);
   Graph_h_ds_10003005->SetMarkerStyle(20);
   Graph_h_ds_10003005->SetMarkerSize(1.2);
   Graph_h_ds_10003005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003005->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003005);
   
   grae->Draw("p");
   
   TH1D *frame_1c5ed0e0__10 = new TH1D("frame_1c5ed0e0__10","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_1c5ed0e0__10->SetBinContent(1,55.3958);
   frame_1c5ed0e0__10->SetMaximum(60);
   frame_1c5ed0e0__10->SetEntries(1);
   frame_1c5ed0e0__10->SetDirectory(0);
   frame_1c5ed0e0__10->SetStats(0);
   frame_1c5ed0e0__10->SetMarkerStyle(20);
   frame_1c5ed0e0__10->SetMarkerSize(1.2);
   frame_1c5ed0e0__10->GetXaxis()->SetNdivisions(505);
   frame_1c5ed0e0__10->GetXaxis()->SetLabelFont(132);
   frame_1c5ed0e0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_1c5ed0e0__10->GetXaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__10->GetXaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__10->GetXaxis()->SetTitleFont(132);
   frame_1c5ed0e0__10->GetYaxis()->SetLabelFont(132);
   frame_1c5ed0e0__10->GetYaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__10->GetYaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__10->GetYaxis()->SetTitleFont(42);
   frame_1c5ed0e0__10->GetZaxis()->SetLabelFont(132);
   frame_1c5ed0e0__10->GetZaxis()->SetLabelSize(0.05);
   frame_1c5ed0e0__10->GetZaxis()->SetTitleSize(0.06);
   frame_1c5ed0e0__10->GetZaxis()->SetTitleFont(42);
   frame_1c5ed0e0__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void RD_psi2S_from_5pi_from_NEW_dataset()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jul 19 10:43:00 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.664815,-13.10127,3.701852,37.53165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1705d700__1 = new TH1D("frame_1705d700__1","A RooPlot of \"m(Psi2S)\"",15,3.67,3.7);
   frame_1705d700__1->SetBinContent(1,31.85581);
   frame_1705d700__1->SetMinimum(-5);
   frame_1705d700__1->SetMaximum(35);
   frame_1705d700__1->SetEntries(1);
   frame_1705d700__1->SetDirectory(0);
   frame_1705d700__1->SetStats(0);
   frame_1705d700__1->SetMarkerStyle(20);
   frame_1705d700__1->SetMarkerSize(1.2);
   frame_1705d700__1->GetXaxis()->SetNdivisions(505);
   frame_1705d700__1->GetXaxis()->SetLabelFont(132);
   frame_1705d700__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1705d700__1->GetXaxis()->SetLabelSize(0.05);
   frame_1705d700__1->GetXaxis()->SetTitleSize(0.06);
   frame_1705d700__1->GetXaxis()->SetTitleFont(132);
   frame_1705d700__1->GetYaxis()->SetLabelFont(132);
   frame_1705d700__1->GetYaxis()->SetLabelSize(0.05);
   frame_1705d700__1->GetYaxis()->SetTitleSize(0.06);
   frame_1705d700__1->GetYaxis()->SetTitleFont(42);
   frame_1705d700__1->GetZaxis()->SetLabelFont(132);
   frame_1705d700__1->GetZaxis()->SetLabelSize(0.05);
   frame_1705d700__1->GetZaxis()->SetTitleSize(0.06);
   frame_1705d700__1->GetZaxis()->SetTitleFont(42);
   frame_1705d700__1->Draw("FUNC");
   
   Double_t model__Norm[psi]_Comp[pspol_PhSp]_fx1[21] = {
   3.668,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.678,
   3.68,
   3.682,
   3.684,
   3.686,
   3.688,
   3.69,
   3.692,
   3.694,
   3.696,
   3.698,
   3.7,
   3.7,
   3.702,
   3.702};
   Double_t model__Norm[psi]_Comp[pspol_PhSp]_fy1[21] = {
   0,
   2.651282,
   2.651282,
   2.549734,
   2.446215,
   2.340742,
   2.233327,
   2.123986,
   2.012734,
   1.899586,
   1.78456,
   1.66767,
   1.548934,
   1.428367,
   1.305988,
   1.181814,
   1.055863,
   0.9281518,
   0.9281518,
   0.9281518,
   0};
   TGraph *graph = new TGraph(21,model__Norm[psi]_Comp[pspol_PhSp]_fx1,model__Norm[psi]_Comp[pspol_PhSp]_fy1);
   graph->SetName("model__Norm[psi]_Comp[pspol_PhSp]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1 = new TH1F("Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1","Projection of model()",100,3.6646,3.7054);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetMinimum(0);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetMaximum(2.91641);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetDirectory(0);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetStats(0);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetMarkerStyle(20);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->SetMarkerSize(1.2);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBpspol_PhSpcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[psi]_Comp[pspol_PhSp]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[psi]_Comp[cb2_RD_Psi]_fx2[78] = {
   3.668,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.682625,
   3.68275,
   3.682875,
   3.683,
   3.683125,
   3.68325,
   3.6835,
   3.68375,
   3.684,
   3.68425,
   3.6845,
   3.684625,
   3.68475,
   3.684875,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.68725,
   3.6875,
   3.688,
   3.68825,
   3.6885,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.694,
   3.696,
   3.698,
   3.7,
   3.7,
   3.702,
   3.702};
   Double_t model__Norm[psi]_Comp[cb2_RD_Psi]_fy2[78] = {
   0,
   0.007437511,
   0.007437511,
   0.01682666,
   0.04077283,
   0.1071569,
   0.1799784,
   0.3105139,
   0.5519201,
   0.7448712,
   1.014145,
   1.393682,
   1.934296,
   2.287698,
   2.713027,
   3.226472,
   3.848228,
   4.603579,
   5.524303,
   6.058823,
   6.650493,
   7.306013,
   8.032942,
   8.838926,
   9.69981,
   11.52918,
   13.46618,
   15.45614,
   17.43283,
   19.32171,
   20.20869,
   21.04426,
   21.81884,
   22.52331,
   23.14918,
   23.68872,
   24.13516,
   24.48281,
   24.72721,
   24.86519,
   24.89493,
   24.81605,
   24.62958,
   24.33796,
   23.94494,
   23.45558,
   22.87605,
   22.21359,
   21.47628,
   20.67292,
   18.90582,
   16.99025,
   13.02087,
   11.10391,
   9.305131,
   7.66426,
   6.936431,
   6.280991,
   5.690417,
   5.158003,
   4.244359,
   3.499468,
   2.890905,
   2.392715,
   1.984071,
   1.648226,
   1.371684,
   0.955,
   0.6694086,
   0.4722912,
   0.3353182,
   0.1720903,
   0.04843614,
   0.01475735,
   0.004821917,
   0.004821917,
   0.004821917,
   0};
   graph = new TGraph(78,model__Norm[psi]_Comp[cb2_RD_Psi]_fx2,model__Norm[psi]_Comp[cb2_RD_Psi]_fy2);
   graph->SetName("model__Norm[psi]_Comp[cb2_RD_Psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2 = new TH1F("Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2","Projection of model()",100,3.6646,3.7054);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetMinimum(0);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetMaximum(27.38442);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetDirectory(0);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetStats(0);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetMarkerStyle(20);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->SetMarkerSize(1.2);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB_CompoBcb2_RD_PsicB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[psi]_Comp[cb2_RD_Psi]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[psi]_fx3[78] = {
   3.668,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.677,
   3.678,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.682625,
   3.68275,
   3.682875,
   3.683,
   3.683125,
   3.68325,
   3.6835,
   3.68375,
   3.684,
   3.68425,
   3.6845,
   3.684625,
   3.68475,
   3.684875,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.68725,
   3.6875,
   3.688,
   3.68825,
   3.6885,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.694,
   3.696,
   3.698,
   3.7,
   3.7,
   3.702,
   3.702};
   Double_t model__Norm[psi]_fy3[78] = {
   0,
   2.658719,
   2.658719,
   2.56656,
   2.486988,
   2.447899,
   2.467254,
   2.543841,
   2.730816,
   2.896372,
   3.138131,
   3.490033,
   4.002893,
   4.342374,
   4.753752,
   5.253216,
   5.860962,
   6.602273,
   7.508927,
   8.036401,
   8.621018,
   9.269477,
   9.989338,
   10.78825,
   11.64205,
   13.45723,
   15.38001,
   17.35572,
   19.31814,
   21.19271,
   22.07253,
   22.90093,
   23.66833,
   24.36562,
   24.98429,
   25.51663,
   25.95586,
   26.29631,
   26.53348,
   26.66423,
   26.68673,
   26.60061,
   26.40689,
   26.10801,
   25.70773,
   25.21109,
   24.62428,
   23.95453,
   23.20992,
   22.39927,
   20.61754,
   18.68732,
   14.68854,
   12.75684,
   10.94329,
   9.287619,
   8.55238,
   7.889522,
   7.291524,
   6.751678,
   5.823149,
   5.063344,
   4.439839,
   3.926678,
   3.503034,
   3.15216,
   2.860562,
   2.41368,
   2.097776,
   1.870233,
   1.702722,
   1.478079,
   1.230251,
   1.07062,
   0.9329737,
   0.9329737,
   0.9329737,
   0};
   graph = new TGraph(78,model__Norm[psi]_fx3,model__Norm[psi]_fy3);
   graph->SetName("model__Norm[psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBpsicB3 = new TH1F("Graph_model__NormoBpsicB3","Projection of model()",100,3.6646,3.7054);
   Graph_model__NormoBpsicB3->SetMinimum(0);
   Graph_model__NormoBpsicB3->SetMaximum(29.3554);
   Graph_model__NormoBpsicB3->SetDirectory(0);
   Graph_model__NormoBpsicB3->SetStats(0);
   Graph_model__NormoBpsicB3->SetMarkerStyle(20);
   Graph_model__NormoBpsicB3->SetMarkerSize(1.2);
   Graph_model__NormoBpsicB3->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBpsicB3->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBpsicB3->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[psi]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[15] = {
   3.671,
   3.673,
   3.675,
   3.677,
   3.679,
   3.681,
   3.683,
   3.685,
   3.687,
   3.689,
   3.691,
   3.693,
   3.695,
   3.697,
   3.699};
   Double_t h_ds_1000_fy3001[15] = {
   0.8762429,
   3.559115,
   2.027759,
   3.635248,
   1.660422,
   4.851034,
   10.49482,
   21.67194,
   24.64294,
   8.457023,
   -0.4695578,
   2.744465,
   5.237571,
   0.1722868,
   0.1010834};
   Double_t h_ds_1000_felx3001[15] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fely3001[15] = {
   1.193661,
   2.079581,
   1.678591,
   2.202753,
   1.876349,
   2.975283,
   3.966556,
   5.406367,
   5.606164,
   3.269781,
   1.41535,
   1.855657,
   2.429408,
   0.8141248,
   1.024731};
   Double_t h_ds_1000_fehx3001[15] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_fehy3001[15] = {
   1.193661,
   2.079581,
   1.678591,
   2.202753,
   1.876349,
   2.975283,
   3.966556,
   5.406367,
   5.606164,
   3.269781,
   1.41535,
   1.855657,
   2.429408,
   0.8141248,
   1.024731};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__psi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__psi",100,3.667,3.703);
   Graph_h_ds_10003001->SetMinimum(-5.098309);
   Graph_h_ds_10003001->SetMaximum(33.46251);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   TH1D *frame_1705d700__2 = new TH1D("frame_1705d700__2","A RooPlot of \"m(Psi2S)\"",15,3.67,3.7);
   frame_1705d700__2->SetBinContent(1,31.85581);
   frame_1705d700__2->SetMinimum(-5);
   frame_1705d700__2->SetMaximum(35);
   frame_1705d700__2->SetEntries(1);
   frame_1705d700__2->SetDirectory(0);
   frame_1705d700__2->SetStats(0);
   frame_1705d700__2->SetMarkerStyle(20);
   frame_1705d700__2->SetMarkerSize(1.2);
   frame_1705d700__2->GetXaxis()->SetNdivisions(505);
   frame_1705d700__2->GetXaxis()->SetLabelFont(132);
   frame_1705d700__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1705d700__2->GetXaxis()->SetLabelSize(0.05);
   frame_1705d700__2->GetXaxis()->SetTitleSize(0.06);
   frame_1705d700__2->GetXaxis()->SetTitleFont(132);
   frame_1705d700__2->GetYaxis()->SetLabelFont(132);
   frame_1705d700__2->GetYaxis()->SetLabelSize(0.05);
   frame_1705d700__2->GetYaxis()->SetTitleSize(0.06);
   frame_1705d700__2->GetYaxis()->SetTitleFont(42);
   frame_1705d700__2->GetZaxis()->SetLabelFont(132);
   frame_1705d700__2->GetZaxis()->SetLabelSize(0.05);
   frame_1705d700__2->GetZaxis()->SetTitleSize(0.06);
   frame_1705d700__2->GetZaxis()->SetTitleFont(42);
   frame_1705d700__2->Draw("AXISSAME");
   TLine *line = new TLine(3.67,0,3.7,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","m(Psi2S)",15,3.67,3.7);
   h_1000__3->SetBinContent(1,0.8762429);
   h_1000__3->SetBinContent(2,3.559114);
   h_1000__3->SetBinContent(3,2.027759);
   h_1000__3->SetBinContent(4,3.635249);
   h_1000__3->SetBinContent(5,1.660422);
   h_1000__3->SetBinContent(6,4.851035);
   h_1000__3->SetBinContent(7,10.49483);
   h_1000__3->SetBinContent(8,21.67194);
   h_1000__3->SetBinContent(9,24.64294);
   h_1000__3->SetBinContent(10,8.457024);
   h_1000__3->SetBinContent(11,-0.4695578);
   h_1000__3->SetBinContent(12,2.744465);
   h_1000__3->SetBinContent(13,5.237571);
   h_1000__3->SetBinContent(14,0.1722868);
   h_1000__3->SetBinContent(15,0.1010834);
   h_1000__3->SetBinError(1,1.193661);
   h_1000__3->SetBinError(2,2.079581);
   h_1000__3->SetBinError(3,1.678591);
   h_1000__3->SetBinError(4,2.202753);
   h_1000__3->SetBinError(5,1.876349);
   h_1000__3->SetBinError(6,2.975283);
   h_1000__3->SetBinError(7,3.966556);
   h_1000__3->SetBinError(8,5.406367);
   h_1000__3->SetBinError(9,5.606164);
   h_1000__3->SetBinError(10,3.269781);
   h_1000__3->SetBinError(11,1.41535);
   h_1000__3->SetBinError(12,1.855657);
   h_1000__3->SetBinError(13,2.429408);
   h_1000__3->SetBinError(14,0.8141248);
   h_1000__3->SetBinError(15,1.024731);
   h_1000__3->SetEntries(257);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void RD_psiK()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Apr 12 10:39:32 2016) by ROOT version6.06/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.165432,-6075.949,5.412346,31898.73);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_19dd3710__4 = new TH1D("frame_19dd3710__4","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_19dd3710__4->SetBinContent(1,27231.8);
   frame_19dd3710__4->SetMaximum(30000);
   frame_19dd3710__4->SetEntries(1);
   frame_19dd3710__4->SetDirectory(0);
   frame_19dd3710__4->SetStats(0);
   frame_19dd3710__4->SetMarkerStyle(20);
   frame_19dd3710__4->SetMarkerSize(1.2);
   frame_19dd3710__4->GetXaxis()->SetNdivisions(505);
   frame_19dd3710__4->GetXaxis()->SetLabelFont(132);
   frame_19dd3710__4->GetXaxis()->SetLabelOffset(0.015);
   frame_19dd3710__4->GetXaxis()->SetLabelSize(0.05);
   frame_19dd3710__4->GetXaxis()->SetTitleSize(0.06);
   frame_19dd3710__4->GetXaxis()->SetTitleFont(132);
   frame_19dd3710__4->GetYaxis()->SetLabelFont(132);
   frame_19dd3710__4->GetYaxis()->SetLabelSize(0.05);
   frame_19dd3710__4->GetYaxis()->SetTitleSize(0.06);
   frame_19dd3710__4->GetYaxis()->SetTitleFont(42);
   frame_19dd3710__4->GetZaxis()->SetLabelFont(132);
   frame_19dd3710__4->GetZaxis()->SetLabelSize(0.05);
   frame_19dd3710__4->GetZaxis()->SetTitleSize(0.06);
   frame_19dd3710__4->GetZaxis()->SetTitleFont(42);
   frame_19dd3710__4->Draw("FUNC");
   
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fx4[56] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.26,
   5.264,
   5.268,
   5.272,
   5.276,
   5.28,
   5.284,
   5.288,
   5.292,
   5.296,
   5.3,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fy4[56] = {
   0,
   806.1144,
   806.1144,
   801.1234,
   796.1633,
   791.2338,
   786.3349,
   781.4663,
   776.6279,
   771.8194,
   767.0407,
   762.2916,
   757.5719,
   752.8814,
   748.22,
   743.5874,
   738.9835,
   734.4081,
   729.861,
   725.3421,
   720.8512,
   716.388,
   711.9525,
   707.5445,
   703.1637,
   698.8101,
   694.4834,
   690.1836,
   685.9103,
   681.6635,
   677.443,
   673.2486,
   669.0802,
   664.9376,
   660.8207,
   656.7292,
   652.6631,
   648.6222,
   644.6062,
   640.6152,
   636.6488,
   632.707,
   628.7896,
   624.8965,
   621.0275,
   617.1824,
   613.3611,
   609.5635,
   605.7894,
   602.0387,
   598.3112,
   594.6067,
   590.9252,
   590.9252,
   590.9252,
   0};
   TGraph *graph = new TGraph(56,model__Norm[m_B]_Comp[exp_Bkg]_fx4,model__Norm[m_B]_Comp[exp_Bkg]_fy4);
   graph->SetName("model__Norm[m_B]_Comp[exp_Bkg]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14 = new TH1F("Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14","Projection of model()",100,5.1752,5.4248);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetMinimum(0);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetMaximum(886.7259);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetDirectory(0);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetStats(0);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetMarkerStyle(20);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->SetMarkerSize(1.2);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBexp_BkgcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model__Norm[m_B]_Comp[exp_Bkg]14);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fx5[107] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.285,
   5.286,
   5.287,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.2925,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fy5[107] = {
   0,
   17.68095,
   17.68095,
   20.65773,
   24.34243,
   28.95875,
   34.82086,
   42.37917,
   52.29461,
   65.56295,
   83.73073,
   109.2862,
   146.4025,
   202.4345,
   291.1513,
   440.339,
   711.7313,
   934.6004,
   1261.203,
   1482.857,
   1759.68,
   2109.965,
   2559.803,
   3147.242,
   3509.337,
   3929.209,
   4418.859,
   4993.412,
   5672.072,
   6440.232,
   7271.197,
   8163.095,
   9112.728,
   10115.48,
   12254.53,
   14513.93,
   16805.51,
   19023.78,
   20069.48,
   21053.3,
   21960.83,
   22778.33,
   23493.06,
   24093.62,
   24570.21,
   24914.98,
   25122.14,
   25188.21,
   25112.07,
   24895.01,
   24540.69,
   24055.03,
   23446.04,
   22723.63,
   21899.31,
   20985.91,
   19997.23,
   18947.69,
   16724.89,
   14432.73,
   12176.21,
   10042.78,
   9043.608,
   8097.932,
   7210.263,
   6396.209,
   5677.103,
   5042.238,
   4481.354,
   3985.484,
   3546.792,
   3158.421,
   2509.375,
   1998.681,
   1595.809,
   1277.189,
   1024.576,
   663.8721,
   433.9505,
   286.0619,
   127.3299,
   58.40479,
   27.5474,
   13.3349,
   6.613358,
   3.355039,
   1.738601,
   0.9191132,
   0.4951011,
   0.2714612,
   0.1513501,
   0.08572863,
   0.04929183,
   0.02874722,
   0.01699337,
   0.01017512,
   0.006167516,
   0.003782196,
   0.002345365,
   0.001469923,
   0.0009306687,
   0.00059501,
   0.0003839771,
   0.000250019,
   0.000250019,
   0.000250019,
   0};
   graph = new TGraph(107,model__Norm[m_B]_Comp[cb2_RD]_fx5,model__Norm[m_B]_Comp[cb2_RD]_fy5);
   graph->SetName("model__Norm[m_B]_Comp[cb2_RD]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25 = new TH1F("Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25","Projection of model()",107,5.1752,5.4248);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetMinimum(0);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetMaximum(27707.03);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetDirectory(0);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetStats(0);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetMarkerStyle(20);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->SetMarkerSize(1.2);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB_CompoBcb2_RDcB25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model__Norm[m_B]_Comp[cb2_RD]25);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx6[107] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.2695,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.285,
   5.286,
   5.287,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.2925,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_fy6[107] = {
   0,
   823.7954,
   823.7954,
   821.7811,
   820.5057,
   820.1926,
   821.1558,
   823.8455,
   828.9225,
   837.3824,
   850.7715,
   871.5778,
   903.9744,
   955.316,
   1039.371,
   1183.926,
   1450.715,
   1671.293,
   1995.611,
   2216.126,
   2491.811,
   2840.96,
   3289.664,
   3875.97,
   4237.5,
   4656.807,
   5145.893,
   5719.882,
   6397.977,
   7165.574,
   7995.976,
   8887.312,
   9836.383,
   10838.57,
   12976.5,
   15234.78,
   17525.24,
   19742.39,
   20787.54,
   21770.8,
   22677.77,
   23494.72,
   24208.9,
   24808.89,
   25284.94,
   25629.14,
   25835.75,
   25901.27,
   25824.58,
   25606.97,
   25252.09,
   24765.88,
   24156.34,
   23433.37,
   22608.51,
   21694.56,
   20705.32,
   19655.24,
   17431.34,
   15138.08,
   12880.46,
   10745.94,
   9746.226,
   8800.005,
   7911.791,
   7097.192,
   6377.542,
   5742.134,
   5180.707,
   4684.294,
   4245.06,
   3856.147,
   3206.018,
   2694.244,
   2290.292,
   1970.595,
   1716.906,
   1354.056,
   1121.994,
   971.9722,
   808.9934,
   735.8478,
   700.796,
   682.4151,
   671.551,
   664.1757,
   658.4678,
   653.5822,
   649.1173,
   644.8777,
   640.7665,
   636.7345,
   632.7563,
   628.8184,
   624.9135,
   621.0376,
   617.1885,
   613.3649,
   609.5658,
   605.7909,
   602.0396,
   598.3117,
   594.6071,
   590.9255,
   590.9255,
   590.9255,
   0};
   graph = new TGraph(107,model__Norm[m_B]_fx6,model__Norm[m_B]_fy6);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_model__NormoBm_BcB36 = new TH1F("Graph_Graph_model__NormoBm_BcB36","Projection of model()",107,5.1752,5.4248);
   Graph_Graph_model__NormoBm_BcB36->SetMinimum(0);
   Graph_Graph_model__NormoBm_BcB36->SetMaximum(28491.39);
   Graph_Graph_model__NormoBm_BcB36->SetDirectory(0);
   Graph_Graph_model__NormoBm_BcB36->SetStats(0);
   Graph_Graph_model__NormoBm_BcB36->SetMarkerStyle(20);
   Graph_Graph_model__NormoBm_BcB36->SetMarkerSize(1.2);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetNdivisions(505);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB36->GetXaxis()->SetTitleFont(132);
   Graph_Graph_model__NormoBm_BcB36->GetYaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB36->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB36->GetYaxis()->SetTitleFont(42);
   Graph_Graph_model__NormoBm_BcB36->GetZaxis()->SetLabelFont(132);
   Graph_Graph_model__NormoBm_BcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_model__NormoBm_BcB36->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_model__NormoBm_BcB36->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_model__Norm[m_B]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[50] = {
   5.202,
   5.206,
   5.21,
   5.214,
   5.218,
   5.222,
   5.226,
   5.23,
   5.234,
   5.238,
   5.242,
   5.246,
   5.25,
   5.254,
   5.258,
   5.262,
   5.266,
   5.27,
   5.274,
   5.278,
   5.282,
   5.286,
   5.29,
   5.294,
   5.298,
   5.302,
   5.306,
   5.31,
   5.314,
   5.318,
   5.322,
   5.326,
   5.33,
   5.334,
   5.338,
   5.342,
   5.346,
   5.35,
   5.354,
   5.358,
   5.362,
   5.366,
   5.37,
   5.374,
   5.378,
   5.382,
   5.386,
   5.39,
   5.394,
   5.398};
   Double_t h_ds_1000_fy3002[50] = {
   828,
   770,
   825,
   787,
   802,
   787,
   854,
   839,
   878,
   931,
   989,
   999,
   1100,
   1348,
   1673,
   2590,
   5197,
   10604,
   19077,
   25774,
   23514,
   14727,
   7314,
   3430,
   1741,
   1076,
   921,
   762,
   727,
   643,
   668,
   651,
   681,
   664,
   630,
   668,
   662,
   640,
   619,
   634,
   615,
   627,
   583,
   604,
   643,
   593,
   571,
   620,
   587,
   624};
   Double_t h_ds_1000_felx3002[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fely3002[50] = {
   28.27933,
   27.25338,
   28.22716,
   27.55798,
   27.82402,
   27.55798,
   28.72756,
   28.46981,
   29.13528,
   30.01639,
   30.95234,
   31.11092,
   32.67002,
   36.21852,
   40.40538,
   50.3945,
   71.59196,
   102.4769,
   137.6204,
   160.0436,
   152.8436,
   120.8559,
   85.02339,
   58.06834,
   41.22829,
   32.30625,
   29.8521,
   27.10888,
   26.46757,
   24.86237,
   25.35053,
   25.0196,
   25.60077,
   25.27305,
   24.60478,
   25.35053,
   25.23422,
   24.80316,
   24.38473,
   24.68432,
   24.30423,
   24.54496,
   23.65057,
   24.0815,
   24.86237,
   23.85672,
   23.40084,
   24.40482,
   23.73324,
   24.485};
   Double_t h_ds_1000_fehx3002[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fehy3002[50] = {
   29.27933,
   28.25338,
   29.22716,
   28.55798,
   28.82402,
   28.55798,
   29.72756,
   29.46981,
   30.13528,
   31.01639,
   31.95234,
   32.11092,
   33.67002,
   37.21852,
   41.40538,
   51.3945,
   72.59196,
   103.4769,
   138.6204,
   161.0436,
   153.8436,
   121.8559,
   86.02339,
   59.06834,
   42.22829,
   33.30625,
   30.8521,
   28.10888,
   27.46757,
   25.86237,
   26.35053,
   26.0196,
   26.60077,
   26.27305,
   25.60478,
   26.35053,
   26.23422,
   25.80316,
   25.38473,
   25.68432,
   25.30423,
   25.54496,
   24.65057,
   25.0815,
   25.86237,
   24.85672,
   24.40084,
   25.40482,
   24.73324,
   25.485};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_h_ds_100030013002 = new TH1F("Graph_Graph_h_ds_100030013002","Histogram of ds_1000_plot__m_B",100,5.18,5.42);
   Graph_Graph_h_ds_100030013002->SetMinimum(492.8392);
   Graph_Graph_h_ds_100030013002->SetMaximum(28473.79);
   Graph_Graph_h_ds_100030013002->SetDirectory(0);
   Graph_Graph_h_ds_100030013002->SetStats(0);
   Graph_Graph_h_ds_100030013002->SetMarkerStyle(20);
   Graph_Graph_h_ds_100030013002->SetMarkerSize(1.2);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_ds_100030013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_100030013002);
   
   grae->Draw("p");
   
   TH1D *frame_19dd3710__5 = new TH1D("frame_19dd3710__5","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_19dd3710__5->SetBinContent(1,27231.8);
   frame_19dd3710__5->SetMaximum(30000);
   frame_19dd3710__5->SetEntries(1);
   frame_19dd3710__5->SetDirectory(0);
   frame_19dd3710__5->SetStats(0);
   frame_19dd3710__5->SetMarkerStyle(20);
   frame_19dd3710__5->SetMarkerSize(1.2);
   frame_19dd3710__5->GetXaxis()->SetNdivisions(505);
   frame_19dd3710__5->GetXaxis()->SetLabelFont(132);
   frame_19dd3710__5->GetXaxis()->SetLabelOffset(0.015);
   frame_19dd3710__5->GetXaxis()->SetLabelSize(0.05);
   frame_19dd3710__5->GetXaxis()->SetTitleSize(0.06);
   frame_19dd3710__5->GetXaxis()->SetTitleFont(132);
   frame_19dd3710__5->GetYaxis()->SetLabelFont(132);
   frame_19dd3710__5->GetYaxis()->SetLabelSize(0.05);
   frame_19dd3710__5->GetYaxis()->SetTitleSize(0.06);
   frame_19dd3710__5->GetYaxis()->SetTitleFont(42);
   frame_19dd3710__5->GetZaxis()->SetLabelFont(132);
   frame_19dd3710__5->GetZaxis()->SetLabelSize(0.05);
   frame_19dd3710__5->GetZaxis()->SetTitleSize(0.06);
   frame_19dd3710__5->GetZaxis()->SetTitleFont(42);
   frame_19dd3710__5->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void RD_psi2S_from_psiK()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Apr 12 12:10:30 2016) by ROOT version6.06/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.664815,-486.0759,3.701852,2551.899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_21db33b0__8 = new TH1D("frame_21db33b0__8","A RooPlot of \"m(J/psi2pi)\"",30,3.67,3.7);
   frame_21db33b0__8->SetBinContent(1,2333.775);
   frame_21db33b0__8->SetMaximum(2400);
   frame_21db33b0__8->SetEntries(1);
   frame_21db33b0__8->SetDirectory(0);
   frame_21db33b0__8->SetStats(0);
   frame_21db33b0__8->SetMarkerStyle(20);
   frame_21db33b0__8->SetMarkerSize(1.2);
   frame_21db33b0__8->GetXaxis()->SetNdivisions(505);
   frame_21db33b0__8->GetXaxis()->SetLabelFont(132);
   frame_21db33b0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_21db33b0__8->GetXaxis()->SetLabelSize(0.05);
   frame_21db33b0__8->GetXaxis()->SetTitleSize(0.06);
   frame_21db33b0__8->GetXaxis()->SetTitleFont(132);
   frame_21db33b0__8->GetYaxis()->SetLabelFont(132);
   frame_21db33b0__8->GetYaxis()->SetLabelSize(0.05);
   frame_21db33b0__8->GetYaxis()->SetTitleSize(0.06);
   frame_21db33b0__8->GetYaxis()->SetTitleFont(42);
   frame_21db33b0__8->GetZaxis()->SetLabelFont(132);
   frame_21db33b0__8->GetZaxis()->SetLabelSize(0.05);
   frame_21db33b0__8->GetZaxis()->SetTitleSize(0.06);
   frame_21db33b0__8->GetZaxis()->SetTitleFont(42);
   frame_21db33b0__8->Draw("FUNC");
   
   Double_t model__Norm[mPsi]_Comp[exp_Bkg_Psi]_fx10[36] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mPsi]_Comp[exp_Bkg_Psi]_fy10[36] = {
   0,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   19.12933,
   0};
   TGraph *graph = new TGraph(36,model__Norm[mPsi]_Comp[exp_Bkg_Psi]_fx10,model__Norm[mPsi]_Comp[exp_Bkg_Psi]_fy10);
   graph->SetName("model__Norm[mPsi]_Comp[exp_Bkg_Psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10 = new TH1F("Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10","Projection of model()",100,3.6658,3.7042);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetMinimum(0);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetMaximum(21.04227);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetDirectory(0);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetStats(0);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetMarkerStyle(20);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->SetMarkerSize(1.2);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBexp_Bkg_PsicB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mPsi]_Comp[exp_Bkg_Psi]10);
   
   graph->Draw("l");
   
   Double_t model__Norm[mPsi]_Comp[cb2_RD_Psi]_fx11[80] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.6885,
   3.68875,
   3.689,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mPsi]_Comp[cb2_RD_Psi]_fy11[80] = {
   0,
   2.24488,
   2.24488,
   3.223697,
   4.68928,
   6.916103,
   10.35333,
   15.74986,
   24.37983,
   38.45879,
   61.93197,
   79.24883,
   102.0086,
   132.1213,
   172.2411,
   226.0862,
   259.7208,
   298.9116,
   344.6705,
   398.2111,
   460.9926,
   534.7743,
   621.6826,
   724.2946,
   843.0641,
   970.9146,
   1105.551,
   1244.669,
   1524.88,
   1659.368,
   1785.365,
   1899.279,
   1997.688,
   2040.099,
   2077.514,
   2109.629,
   2136.178,
   2156.941,
   2171.743,
   2180.459,
   2183.014,
   2179.389,
   2169.612,
   2153.768,
   2131.989,
   2104.459,
   2071.406,
   2033.102,
   1989.861,
   1889.981,
   1774.882,
   1648.007,
   1512.954,
   1232.512,
   1093.679,
   959.5463,
   832.3755,
   713.9207,
   607.917,
   518.2275,
   442.3578,
   378.0894,
   323.574,
   277.2694,
   237.887,
   204.3483,
   151.333,
   112.5963,
   84.15526,
   63.17497,
   47.62763,
   27.40459,
   16.01651,
   9.49993,
   5.713972,
   3.482612,
   2.149461,
   2.149461,
   2.149461,
   0};
   graph = new TGraph(80,model__Norm[mPsi]_Comp[cb2_RD_Psi]_fx11,model__Norm[mPsi]_Comp[cb2_RD_Psi]_fy11);
   graph->SetName("model__Norm[mPsi]_Comp[cb2_RD_Psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11 = new TH1F("Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11","Projection of model()",100,3.6658,3.7042);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetMinimum(0);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetMaximum(2401.316);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetDirectory(0);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetStats(0);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetMarkerStyle(20);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->SetMarkerSize(1.2);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB_CompoBcb2_RD_PsicB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mPsi]_Comp[cb2_RD_Psi]11);
   
   graph->Draw("l");
   
   Double_t model__Norm[mPsi]_fx12[80] = {
   3.669,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.68075,
   3.681,
   3.68125,
   3.6815,
   3.68175,
   3.682,
   3.68225,
   3.6825,
   3.68275,
   3.683,
   3.68325,
   3.6835,
   3.684,
   3.68425,
   3.6845,
   3.68475,
   3.685,
   3.685125,
   3.68525,
   3.685375,
   3.6855,
   3.685625,
   3.68575,
   3.685875,
   3.686,
   3.686125,
   3.68625,
   3.686375,
   3.6865,
   3.686625,
   3.68675,
   3.686875,
   3.687,
   3.68725,
   3.6875,
   3.68775,
   3.688,
   3.6885,
   3.68875,
   3.689,
   3.68925,
   3.6895,
   3.68975,
   3.69,
   3.69025,
   3.6905,
   3.69075,
   3.691,
   3.69125,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701};
   Double_t model__Norm[mPsi]_fy12[80] = {
   0,
   21.37421,
   21.37421,
   22.35303,
   23.81861,
   26.04544,
   29.48266,
   34.8792,
   43.50916,
   57.58813,
   81.06131,
   98.37816,
   121.138,
   151.2507,
   191.3704,
   245.2156,
   278.8501,
   318.041,
   363.7998,
   417.3404,
   480.1219,
   553.9036,
   640.8119,
   743.4239,
   862.1935,
   990.0439,
   1124.68,
   1263.798,
   1544.01,
   1678.498,
   1804.495,
   1918.408,
   2016.817,
   2059.228,
   2096.643,
   2128.758,
   2155.308,
   2176.07,
   2190.872,
   2199.588,
   2202.144,
   2198.518,
   2188.742,
   2172.897,
   2151.119,
   2123.588,
   2090.535,
   2052.232,
   2008.99,
   1909.11,
   1794.012,
   1667.136,
   1532.083,
   1251.642,
   1112.808,
   978.6757,
   851.5048,
   733.05,
   627.0463,
   537.3568,
   461.4871,
   397.2187,
   342.7033,
   296.3987,
   257.0163,
   223.4776,
   170.4623,
   131.7257,
   103.2846,
   82.3043,
   66.75697,
   46.53392,
   35.14584,
   28.62926,
   24.84331,
   22.61195,
   21.27879,
   21.27879,
   21.27879,
   0};
   graph = new TGraph(80,model__Norm[mPsi]_fx12,model__Norm[mPsi]_fy12);
   graph->SetName("model__Norm[mPsi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBmPsicB12 = new TH1F("Graph_model__NormoBmPsicB12","Projection of model()",100,3.6658,3.7042);
   Graph_model__NormoBmPsicB12->SetMinimum(0);
   Graph_model__NormoBmPsicB12->SetMaximum(2422.358);
   Graph_model__NormoBmPsicB12->SetDirectory(0);
   Graph_model__NormoBmPsicB12->SetStats(0);
   Graph_model__NormoBmPsicB12->SetMarkerStyle(20);
   Graph_model__NormoBmPsicB12->SetMarkerSize(1.2);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB12->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBmPsicB12->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB12->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB12->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB12->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBmPsicB12->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBmPsicB12->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBmPsicB12->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBmPsicB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[mPsi]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_fx3004[30] = {
   3.6705,
   3.6715,
   3.6725,
   3.6735,
   3.6745,
   3.6755,
   3.6765,
   3.6775,
   3.6785,
   3.6795,
   3.6805,
   3.6815,
   3.6825,
   3.6835,
   3.6845,
   3.6855,
   3.6865,
   3.6875,
   3.6885,
   3.6895,
   3.6905,
   3.6915,
   3.6925,
   3.6935,
   3.6945,
   3.6955,
   3.6965,
   3.6975,
   3.6985,
   3.6995};
   Double_t h_ds_1010_fy3004[30] = {
   22.12846,
   23.71815,
   32.66815,
   30.86572,
   27.45802,
   41.54475,
   61.2564,
   68.65308,
   98.06953,
   147.8685,
   232.7727,
   454.102,
   736.2223,
   1261.382,
   1795.928,
   2108.377,
   2175.645,
   1810.66,
   1193.696,
   773.6113,
   397.3948,
   235.1577,
   132.4655,
   83.54112,
   52.01191,
   39.10061,
   35.14522,
   22.35133,
   18.74473,
   16.03336};
   Double_t h_ds_1010_felx3004[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1010_fely3004[30] = {
   4.714176,
   4.793381,
   5.639013,
   5.611837,
   5.251755,
   6.606882,
   8.038192,
   8.391538,
   10.15345,
   12.28988,
   15.32741,
   21.48976,
   27.34385,
   35.75137,
   42.70131,
   46.28259,
   46.99809,
   42.95416,
   34.86596,
   28.08439,
   20.18362,
   15.51134,
   11.91351,
   9.195274,
   7.466852,
   6.5118,
   6.133418,
   4.987907,
   4.223294,
   3.978479};
   Double_t h_ds_1010_fehx3004[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1010_fehy3004[30] = {
   4.714176,
   4.793381,
   5.639013,
   5.611837,
   5.251755,
   6.606882,
   8.038192,
   8.391538,
   10.15345,
   12.28988,
   15.32741,
   21.48976,
   27.34385,
   35.75137,
   42.70131,
   46.28259,
   46.99809,
   42.95416,
   34.86596,
   28.08439,
   20.18362,
   15.51134,
   11.91351,
   9.195274,
   7.466852,
   6.5118,
   6.133418,
   4.987907,
   4.223294,
   3.978479};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1010_fx3004,h_ds_1010_fy3004,h_ds_1010_felx3004,h_ds_1010_fehx3004,h_ds_1010_fely3004,h_ds_1010_fehy3004);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__mPsi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10103004 = new TH1F("Graph_h_ds_10103004","Histogram of ds_1010_plot__mPsi",100,3.667,3.703);
   Graph_h_ds_10103004->SetMinimum(10.84939);
   Graph_h_ds_10103004->SetMaximum(2443.701);
   Graph_h_ds_10103004->SetDirectory(0);
   Graph_h_ds_10103004->SetStats(0);
   Graph_h_ds_10103004->SetMarkerStyle(20);
   Graph_h_ds_10103004->SetMarkerSize(1.2);
   Graph_h_ds_10103004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103004->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103004->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103004->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103004->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103004);
   
   grae->Draw("p");
   
   TH1D *frame_21db33b0__9 = new TH1D("frame_21db33b0__9","A RooPlot of \"m(J/psi2pi)\"",30,3.67,3.7);
   frame_21db33b0__9->SetBinContent(1,2333.775);
   frame_21db33b0__9->SetMaximum(2400);
   frame_21db33b0__9->SetEntries(1);
   frame_21db33b0__9->SetDirectory(0);
   frame_21db33b0__9->SetStats(0);
   frame_21db33b0__9->SetMarkerStyle(20);
   frame_21db33b0__9->SetMarkerSize(1.2);
   frame_21db33b0__9->GetXaxis()->SetNdivisions(505);
   frame_21db33b0__9->GetXaxis()->SetLabelFont(132);
   frame_21db33b0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_21db33b0__9->GetXaxis()->SetLabelSize(0.05);
   frame_21db33b0__9->GetXaxis()->SetTitleSize(0.06);
   frame_21db33b0__9->GetXaxis()->SetTitleFont(132);
   frame_21db33b0__9->GetYaxis()->SetLabelFont(132);
   frame_21db33b0__9->GetYaxis()->SetLabelSize(0.05);
   frame_21db33b0__9->GetYaxis()->SetTitleSize(0.06);
   frame_21db33b0__9->GetYaxis()->SetTitleFont(42);
   frame_21db33b0__9->GetZaxis()->SetLabelFont(132);
   frame_21db33b0__9->GetZaxis()->SetLabelSize(0.05);
   frame_21db33b0__9->GetZaxis()->SetTitleSize(0.06);
   frame_21db33b0__9->GetZaxis()->SetTitleFont(42);
   frame_21db33b0__9->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void RD_5pi_nr()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Mar 26 15:20:57 2016) by ROOT version6.06/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.165432,-9.113924,5.412346,47.8481);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1ace9120__3 = new TH1D("frame_1ace9120__3","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_1ace9120__3->SetBinContent(1,40.65154);
   frame_1ace9120__3->SetMaximum(45);
   frame_1ace9120__3->SetEntries(1);
   frame_1ace9120__3->SetDirectory(0);
   frame_1ace9120__3->SetStats(0);
   frame_1ace9120__3->SetMarkerStyle(20);
   frame_1ace9120__3->SetMarkerSize(1.2);
   frame_1ace9120__3->GetXaxis()->SetNdivisions(505);
   frame_1ace9120__3->GetXaxis()->SetLabelFont(132);
   frame_1ace9120__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1ace9120__3->GetXaxis()->SetLabelSize(0.05);
   frame_1ace9120__3->GetXaxis()->SetTitleSize(0.06);
   frame_1ace9120__3->GetXaxis()->SetTitleFont(132);
   frame_1ace9120__3->GetYaxis()->SetLabelFont(132);
   frame_1ace9120__3->GetYaxis()->SetLabelSize(0.05);
   frame_1ace9120__3->GetYaxis()->SetTitleSize(0.06);
   frame_1ace9120__3->GetYaxis()->SetTitleFont(42);
   frame_1ace9120__3->GetZaxis()->SetLabelFont(132);
   frame_1ace9120__3->GetZaxis()->SetLabelSize(0.05);
   frame_1ace9120__3->GetZaxis()->SetTitleSize(0.06);
   frame_1ace9120__3->GetZaxis()->SetTitleFont(42);
   frame_1ace9120__3->Draw("FUNC");
   
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fx4[56] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.26,
   5.264,
   5.268,
   5.272,
   5.276,
   5.28,
   5.284,
   5.288,
   5.292,
   5.296,
   5.3,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[exp_Bkg]_fy4[56] = {
   0,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   0};
   TGraph *graph = new TGraph(56,model__Norm[m_B]_Comp[exp_Bkg]_fx4,model__Norm[m_B]_Comp[exp_Bkg]_fy4);
   graph->SetName("model__Norm[m_B]_Comp[exp_Bkg]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB_CompoBexp_BkgcB4 = new TH1F("Graph_model__NormoBm_BcB_CompoBexp_BkgcB4","Projection of model()",100,5.1752,5.4248);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetMinimum(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetMaximum(12.7969);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetDirectory(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetStats(0);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBexp_BkgcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[exp_Bkg]4);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fx5[104] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.286,
   5.287,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_Comp[cb2_RD]_fy5[104] = {
   0,
   0.05266536,
   0.05266536,
   0.05835602,
   0.06505325,
   0.07301353,
   0.08258145,
   0.09422909,
   0.1086175,
   0.1266962,
   0.1498698,
   0.1802902,
   0.2213941,
   0.2789571,
   0.3633249,
   0.4946116,
   0.7164672,
   0.8905478,
   1.139596,
   1.306734,
   1.514903,
   1.778988,
   2.121384,
   2.577087,
   2.864027,
   3.203366,
   3.608915,
   4.095139,
   4.634207,
   5.21566,
   5.83808,
   6.49917,
   7.923455,
   9.451034,
   11.02941,
   12.59311,
   14.06766,
   14.74711,
   15.37514,
   15.94256,
   16.44084,
   16.86231,
   17.20035,
   17.44955,
   17.6059,
   17.66686,
   17.63143,
   17.50019,
   17.27527,
   16.96032,
   16.56038,
   16.08176,
   15.53187,
   14.91904,
   14.25231,
   13.54118,
   12.79543,
   9.658686,
   8.121043,
   6.680571,
   6.009731,
   5.376795,
   4.784306,
   4.245891,
   3.77161,
   3.353447,
   2.984397,
   2.658372,
   2.114913,
   1.688398,
   1.352438,
   1.086869,
   0.8762211,
   0.7085771,
   0.4675153,
   0.3119755,
   0.2104265,
   0.09864683,
   0.04797645,
   0.02412448,
   0.01250522,
   0.006665151,
   0.003644445,
   0.002040275,
   0.001167381,
   0.0006815807,
   0.0004054982,
   0.0002455139,
   0.0001511058,
   9.443951e-05,
   5.988044e-05,
   3.848597e-05,
   2.505337e-05,
   1.650686e-05,
   1.100048e-05,
   7.410442e-06,
   5.043356e-06,
   3.465882e-06,
   2.403913e-06,
   1.682062e-06,
   1.186872e-06,
   1.186872e-06,
   1.186872e-06,
   0};
   graph = new TGraph(104,model__Norm[m_B]_Comp[cb2_RD]_fx5,model__Norm[m_B]_Comp[cb2_RD]_fy5);
   graph->SetName("model__Norm[m_B]_Comp[cb2_RD]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB_CompoBcb2_RDcB5 = new TH1F("Graph_model__NormoBm_BcB_CompoBcb2_RDcB5","Projection of model()",104,5.1752,5.4248);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetMinimum(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetMaximum(19.43355);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetDirectory(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetStats(0);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB_CompoBcb2_RDcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]_Comp[cb2_RD]5);
   
   graph->Draw("l");
   
   Double_t model__Norm[m_B]_fx6[104] = {
   5.196,
   5.196,
   5.2,
   5.204,
   5.208,
   5.212,
   5.216,
   5.22,
   5.224,
   5.228,
   5.232,
   5.236,
   5.24,
   5.244,
   5.248,
   5.252,
   5.256,
   5.258,
   5.26,
   5.261,
   5.262,
   5.263,
   5.264,
   5.265,
   5.2655,
   5.266,
   5.2665,
   5.267,
   5.2675,
   5.268,
   5.2685,
   5.269,
   5.27,
   5.271,
   5.272,
   5.273,
   5.274,
   5.2745,
   5.275,
   5.2755,
   5.276,
   5.2765,
   5.277,
   5.2775,
   5.278,
   5.2785,
   5.279,
   5.2795,
   5.28,
   5.2805,
   5.281,
   5.2815,
   5.282,
   5.2825,
   5.283,
   5.2835,
   5.284,
   5.286,
   5.287,
   5.288,
   5.2885,
   5.289,
   5.2895,
   5.29,
   5.2905,
   5.291,
   5.2915,
   5.292,
   5.293,
   5.294,
   5.295,
   5.296,
   5.297,
   5.298,
   5.3,
   5.302,
   5.304,
   5.308,
   5.312,
   5.316,
   5.32,
   5.324,
   5.328,
   5.332,
   5.336,
   5.34,
   5.344,
   5.348,
   5.352,
   5.356,
   5.36,
   5.364,
   5.368,
   5.372,
   5.376,
   5.38,
   5.384,
   5.388,
   5.392,
   5.396,
   5.4,
   5.4,
   5.404,
   5.404};
   Double_t model__Norm[m_B]_fy6[104] = {
   0,
   11.68621,
   11.68621,
   11.6919,
   11.69859,
   11.70655,
   11.71612,
   11.72777,
   11.74216,
   11.76024,
   11.78341,
   11.81383,
   11.85494,
   11.9125,
   11.99687,
   12.12815,
   12.35001,
   12.52409,
   12.77314,
   12.94028,
   13.14844,
   13.41253,
   13.75493,
   14.21063,
   14.49757,
   14.83691,
   15.24246,
   15.72868,
   16.26775,
   16.8492,
   17.47162,
   18.13271,
   19.557,
   21.08458,
   22.66295,
   24.22665,
   25.7012,
   26.38065,
   27.00868,
   27.5761,
   28.07438,
   28.49585,
   28.83389,
   29.08309,
   29.23945,
   29.30041,
   29.26497,
   29.13373,
   28.90881,
   28.59386,
   28.19392,
   27.7153,
   27.16541,
   26.55258,
   25.88585,
   25.17472,
   24.42897,
   21.29223,
   19.75458,
   18.31411,
   17.64327,
   17.01034,
   16.41785,
   15.87943,
   15.40515,
   14.98699,
   14.61794,
   14.29191,
   13.74845,
   13.32194,
   12.98598,
   12.72041,
   12.50976,
   12.34212,
   12.10106,
   11.94552,
   11.84397,
   11.73219,
   11.68152,
   11.65767,
   11.64605,
   11.64021,
   11.63719,
   11.63558,
   11.63471,
   11.63422,
   11.63395,
   11.63379,
   11.63369,
   11.63364,
   11.6336,
   11.63358,
   11.63357,
   11.63356,
   11.63355,
   11.63355,
   11.63355,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   11.63354,
   0};
   graph = new TGraph(104,model__Norm[m_B]_fx6,model__Norm[m_B]_fy6);
   graph->SetName("model__Norm[m_B]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBm_BcB6 = new TH1F("Graph_model__NormoBm_BcB6","Projection of model()",104,5.1752,5.4248);
   Graph_model__NormoBm_BcB6->SetMinimum(0);
   Graph_model__NormoBm_BcB6->SetMaximum(32.23045);
   Graph_model__NormoBm_BcB6->SetDirectory(0);
   Graph_model__NormoBm_BcB6->SetStats(0);
   Graph_model__NormoBm_BcB6->SetMarkerStyle(20);
   Graph_model__NormoBm_BcB6->SetMarkerSize(1.2);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB6->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBm_BcB6->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB6->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB6->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBm_BcB6->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBm_BcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBm_BcB6->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBm_BcB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[m_B]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[50] = {
   5.202,
   5.206,
   5.21,
   5.214,
   5.218,
   5.222,
   5.226,
   5.23,
   5.234,
   5.238,
   5.242,
   5.246,
   5.25,
   5.254,
   5.258,
   5.262,
   5.266,
   5.27,
   5.274,
   5.278,
   5.282,
   5.286,
   5.29,
   5.294,
   5.298,
   5.302,
   5.306,
   5.31,
   5.314,
   5.318,
   5.322,
   5.326,
   5.33,
   5.334,
   5.338,
   5.342,
   5.346,
   5.35,
   5.354,
   5.358,
   5.362,
   5.366,
   5.37,
   5.374,
   5.378,
   5.382,
   5.386,
   5.39,
   5.394,
   5.398};
   Double_t h_ds_1000_fy3002[50] = {
   5,
   12,
   9,
   7,
   16,
   13,
   15,
   11,
   10,
   11,
   13,
   16,
   13,
   20,
   14,
   14,
   8,
   21,
   32,
   25,
   23,
   27,
   13,
   12,
   11,
   18,
   9,
   10,
   7,
   7,
   3,
   13,
   13,
   4,
   14,
   6,
   13,
   16,
   16,
   12,
   7,
   12,
   16,
   15,
   13,
   16,
   12,
   12,
   14,
   13};
   Double_t h_ds_1000_felx3002[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fely3002[50] = {
   2.159691,
   3.415266,
   2.943461,
   2.58147,
   3.957801,
   3.558662,
   3.82938,
   3.265579,
   3.108694,
   3.265579,
   3.558662,
   3.957801,
   3.558662,
   4.434448,
   3.6965,
   3.6965,
   2.768386,
   4.545807,
   5.627135,
   4.966335,
   4.760717,
   5.163771,
   3.558662,
   3.415266,
   3.265579,
   4.202887,
   2.943461,
   3.108694,
   2.58147,
   2.58147,
   1.632705,
   3.558662,
   3.558662,
   1.914339,
   3.6965,
   2.379931,
   3.558662,
   3.957801,
   3.957801,
   3.415266,
   2.58147,
   3.415266,
   3.957801,
   3.82938,
   3.558662,
   3.957801,
   3.415266,
   3.415266,
   3.6965,
   3.558662};
   Double_t h_ds_1000_fehx3002[50] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fehy3002[50] = {
   3.382473,
   4.559819,
   4.110204,
   3.770281,
   5.083066,
   4.697573,
   4.958738,
   4.416521,
   4.26695,
   4.416521,
   4.697573,
   5.083066,
   4.697573,
   5.546519,
   4.830381,
   4.830381,
   3.945142,
   5.655182,
   6.715753,
   6.066589,
   5.865235,
   6.260244,
   4.697573,
   4.559819,
   4.416521,
   5.321007,
   4.110204,
   4.26695,
   3.770281,
   3.770281,
   2.918186,
   4.697573,
   4.697573,
   3.162753,
   4.830381,
   3.583642,
   4.697573,
   5.083066,
   5.083066,
   4.559819,
   3.770281,
   4.559819,
   5.083066,
   4.958738,
   4.697573,
   5.083066,
   4.559819,
   4.559819,
   4.830381,
   4.697573};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_B");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__m_B",100,5.18,5.42);
   Graph_h_ds_10003002->SetMinimum(0);
   Graph_h_ds_10003002->SetMaximum(42.4506);
   Graph_h_ds_10003002->SetDirectory(0);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->SetMarkerSize(1.2);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("p");
   
   TH1D *frame_1ace9120__4 = new TH1D("frame_1ace9120__4","A RooPlot of \"B^{+}_{c}-meson mass [GeV/c^{2}]\"",50,5.2,5.4);
   frame_1ace9120__4->SetBinContent(1,40.65154);
   frame_1ace9120__4->SetMaximum(45);
   frame_1ace9120__4->SetEntries(1);
   frame_1ace9120__4->SetDirectory(0);
   frame_1ace9120__4->SetStats(0);
   frame_1ace9120__4->SetMarkerStyle(20);
   frame_1ace9120__4->SetMarkerSize(1.2);
   frame_1ace9120__4->GetXaxis()->SetNdivisions(505);
   frame_1ace9120__4->GetXaxis()->SetLabelFont(132);
   frame_1ace9120__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1ace9120__4->GetXaxis()->SetLabelSize(0.05);
   frame_1ace9120__4->GetXaxis()->SetTitleSize(0.06);
   frame_1ace9120__4->GetXaxis()->SetTitleFont(132);
   frame_1ace9120__4->GetYaxis()->SetLabelFont(132);
   frame_1ace9120__4->GetYaxis()->SetLabelSize(0.05);
   frame_1ace9120__4->GetYaxis()->SetTitleSize(0.06);
   frame_1ace9120__4->GetYaxis()->SetTitleFont(42);
   frame_1ace9120__4->GetZaxis()->SetLabelFont(132);
   frame_1ace9120__4->GetZaxis()->SetLabelSize(0.05);
   frame_1ace9120__4->GetZaxis()->SetTitleSize(0.06);
   frame_1ace9120__4->GetZaxis()->SetTitleFont(42);
   frame_1ace9120__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void m2pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Sep  8 14:10:11 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1209877,-26.20253,1.25679,75.06329);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_151c4fa0__1 = new TH1D("frame_151c4fa0__1","A RooPlot of \"m(Psi2S)\"",100,0.28,1.2);
   frame_151c4fa0__1->SetBinContent(1,71.03163);
   frame_151c4fa0__1->SetMinimum(-10);
   frame_151c4fa0__1->SetMaximum(70);
   frame_151c4fa0__1->SetEntries(1);
   frame_151c4fa0__1->SetDirectory(0);
   frame_151c4fa0__1->SetStats(0);
   frame_151c4fa0__1->SetMarkerStyle(20);
   frame_151c4fa0__1->SetMarkerSize(1.2);
   frame_151c4fa0__1->GetXaxis()->SetNdivisions(505);
   frame_151c4fa0__1->GetXaxis()->SetLabelFont(132);
   frame_151c4fa0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_151c4fa0__1->GetXaxis()->SetLabelSize(0.05);
   frame_151c4fa0__1->GetXaxis()->SetTitleSize(0.06);
   frame_151c4fa0__1->GetXaxis()->SetTitleFont(132);
   frame_151c4fa0__1->GetYaxis()->SetLabelFont(132);
   frame_151c4fa0__1->GetYaxis()->SetLabelSize(0.05);
   frame_151c4fa0__1->GetYaxis()->SetTitleSize(0.06);
   frame_151c4fa0__1->GetYaxis()->SetTitleFont(42);
   frame_151c4fa0__1->GetZaxis()->SetLabelFont(132);
   frame_151c4fa0__1->GetZaxis()->SetLabelSize(0.05);
   frame_151c4fa0__1->GetZaxis()->SetTitleSize(0.06);
   frame_151c4fa0__1->GetZaxis()->SetTitleFont(42);
   frame_151c4fa0__1->Draw("FUNC");
   
   Double_t h_ds_1000_fx3001[23] = {
   0.3,
   0.34,
   0.38,
   0.42,
   0.46,
   0.5,
   0.54,
   0.58,
   0.62,
   0.66,
   0.7,
   0.74,
   0.78,
   0.82,
   0.86,
   0.9,
   0.94,
   0.98,
   1.02,
   1.06,
   1.1,
   1.14,
   1.18};
   Double_t h_ds_1000_fy3001[23] = {
   11.43036,
   29.28947,
   18.73421,
   25.59985,
   39.63527,
   26.04822,
   29.14162,
   32.43258,
   29.82039,
   24.44386,
   56.90039,
   47.55386,
   43.08031,
   23.26119,
   16.24934,
   10.63355,
   7.83347,
   -1.319911,
   4.02104,
   3.635093,
   -0.8235904,
   1.278882,
   1.067588};
   Double_t h_ds_1000_felx3001[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fely3001[23] = {
   6.445251,
   8.144826,
   8.263077,
   8.10027,
   9.534966,
   8.375895,
   7.900021,
   8.817946,
   8.747353,
   8.507881,
   10.52839,
   9.320229,
   9.419018,
   6.650392,
   5.929377,
   5.341427,
   4.505531,
   3.308386,
   3.531166,
   2.615825,
   1.503322,
   1.68655,
   1.864446};
   Double_t h_ds_1000_fehx3001[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fehy3001[23] = {
   6.445251,
   8.144826,
   8.263077,
   8.10027,
   9.534966,
   8.375895,
   7.900021,
   8.817946,
   8.747353,
   8.507881,
   10.52839,
   9.320229,
   9.419018,
   6.650392,
   5.929377,
   5.341427,
   4.505531,
   3.308386,
   3.531166,
   2.615825,
   1.503322,
   1.68655,
   1.864446};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__psi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__psi",100,0.188,1.292);
   Graph_h_ds_10003001->SetMinimum(-11.83401);
   Graph_h_ds_10003001->SetMaximum(74.63448);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("p");
   
   Double_t model__Norm[psi]_fx1[121] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.326,
   0.3352,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7262,
   0.7308,
   0.7354,
   0.74,
   0.7446,
   0.7492,
   0.7538,
   0.7584,
   0.763,
   0.7676,
   0.7722,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t model__Norm[psi]_fy1[121] = {
   0,
   2.861213,
   2.861213,
   4.461416,
   5.61796,
   6.569415,
   7.395298,
   8.807119,
   10.00892,
   11.069,
   12.0246,
   13.7067,
   15.16502,
   16.45785,
   17.62056,
   18.6766,
   20.53033,
   22.10721,
   23.46099,
   24.62774,
   25.63339,
   26.49761,
   27.236,
   27.86136,
   28.38454,
   28.81494,
   29.16091,
   29.43002,
   29.62921,
   29.76497,
   29.84345,
   29.87053,
   29.85194,
   29.79327,
   29.70011,
   29.57805,
   29.4328,
   29.27025,
   29.09654,
   28.9182,
   28.74224,
   28.57631,
   28.42887,
   28.30942,
   28.22878,
   28.19936,
   28.23561,
   28.35446,
   28.57586,
   28.92335,
   29.42458,
   30.11167,
   31.02105,
   32.1921,
   33.66366,
   35.46664,
   37.61041,
   40.06072,
   42.70931,
   45.34302,
   46.55537,
   47.63285,
   48.52293,
   49.1749,
   49.54481,
   49.60028,
   49.32448,
   48.71829,
   47.80011,
   46.6035,
   45.17312,
   43.55977,
   39.99038,
   36.26575,
   32.65232,
   29.30409,
   26.28745,
   23.61283,
   21.26031,
   19.19665,
   17.38504,
   15.79017,
   14.38038,
   13.12833,
   12.01092,
   11.0088,
   10.1059,
   9.28887,
   8.546605,
   7.869863,
   7.250909,
   6.683245,
   6.161375,
   5.680632,
   5.237021,
   4.827107,
   4.44791,
   4.096833,
   3.771596,
   3.470182,
   3.190797,
   2.931836,
   2.691852,
   2.469532,
   2.263682,
   2.073206,
   1.897096,
   1.734419,
   1.584307,
   1.445954,
   1.318603,
   1.201545,
   1.094112,
   0.995676,
   0.9056417,
   0.8234471,
   0.7485598,
   0.6804747,
   0.6804747,
   0.6804747,
   0};
   TGraph *graph = new TGraph(121,model__Norm[psi]_fx1,model__Norm[psi]_fy1);
   graph->SetName("model__Norm[psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);
   graph->SetLineColor(8);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBpsicB1 = new TH1F("Graph_model__NormoBpsicB1","Projection of model()",121,0.17696,1.30304);
   Graph_model__NormoBpsicB1->SetMinimum(0);
   Graph_model__NormoBpsicB1->SetMaximum(54.5603);
   Graph_model__NormoBpsicB1->SetDirectory(0);
   Graph_model__NormoBpsicB1->SetStats(0);
   Graph_model__NormoBpsicB1->SetMarkerStyle(20);
   Graph_model__NormoBpsicB1->SetMarkerSize(1.2);
   Graph_model__NormoBpsicB1->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBpsicB1->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBpsicB1->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB1->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB1->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBpsicB1->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB1->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB1->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB1->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBpsicB1->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB1->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB1->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[psi]1);
   
   graph->Draw("l");
   
   Double_t pspol_phsp_Norm[psi]_fx2[119] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3306,
   0.3352,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7308,
   0.74,
   0.7492,
   0.7584,
   0.7676,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t pspol_phsp_Norm[psi]_fy2[119] = {
   0,
   4.302646,
   4.302646,
   6.562031,
   8.207947,
   9.562627,
   10.73691,
   11.78488,
   12.73778,
   14.43208,
   15.9182,
   17.25021,
   18.46165,
   19.57509,
   21.56801,
   23.31541,
   24.87019,
   26.26769,
   27.53293,
   28.68448,
   29.7366,
   30.70055,
   32.39875,
   33.83481,
   35.04874,
   36.07066,
   36.92407,
   37.62791,
   38.1978,
   38.64688,
   38.9864,
   39.22615,
   39.37474,
   39.43982,
   39.42827,
   39.34631,
   39.19959,
   38.99333,
   38.73231,
   38.42095,
   38.06337,
   37.66342,
   37.22467,
   36.7505,
   36.24407,
   35.70834,
   35.14611,
   34.56004,
   33.95261,
   33.32618,
   32.68298,
   32.02512,
   31.3546,
   30.6733,
   29.98301,
   29.28541,
   28.5821,
   27.87459,
   27.16431,
   26.45259,
   25.7407,
   25.02984,
   24.32113,
   23.61561,
   22.91428,
   22.21807,
   21.52782,
   20.84436,
   20.16842,
   19.50071,
   18.84186,
   18.19247,
   17.55309,
   16.9242,
   16.30626,
   15.69969,
   15.10485,
   14.52207,
   13.95164,
   13.39382,
   12.84882,
   12.31683,
   11.79801,
   11.29247,
   10.80031,
   10.3216,
   9.856369,
   9.40464,
   8.966399,
   8.541612,
   8.130224,
   7.732159,
   7.347324,
   6.975603,
   6.616868,
   6.270972,
   5.937753,
   5.617036,
   5.308632,
   5.012342,
   4.727954,
   4.455246,
   4.193988,
   3.943939,
   3.704854,
   3.476479,
   3.258553,
   3.050814,
   2.85299,
   2.66481,
   2.485998,
   2.316275,
   2.155361,
   2.002975,
   1.858836,
   1.722662,
   1.722662,
   1.722662,
   0};
   graph = new TGraph(119,pspol_phsp_Norm[psi]_fx2,pspol_phsp_Norm[psi]_fy2);
   graph->SetName("pspol_phsp_Norm[psi]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBpsicB2 = new TH1F("Graph_pspol_phsp_NormoBpsicB2","Projection of PhaseSpacePol(phsp)",119,0.17696,1.30304);
   Graph_pspol_phsp_NormoBpsicB2->SetMinimum(0);
   Graph_pspol_phsp_NormoBpsicB2->SetMaximum(43.3838);
   Graph_pspol_phsp_NormoBpsicB2->SetDirectory(0);
   Graph_pspol_phsp_NormoBpsicB2->SetStats(0);
   Graph_pspol_phsp_NormoBpsicB2->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBpsicB2->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBpsicB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBpsicB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBpsicB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBpsicB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBpsicB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBpsicB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBpsicB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBpsicB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBpsicB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[psi]2);
   
   graph->Draw("l");
   
   Double_t model__Norm[psi]_fx3[124] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3352,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7262,
   0.7308,
   0.7354,
   0.74,
   0.7446,
   0.7492,
   0.7538,
   0.7584,
   0.763,
   0.7676,
   0.7722,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t model__Norm[psi]_fy3[124] = {
   0,
   3.613685,
   3.613685,
   5.629234,
   7.081646,
   8.273019,
   9.304163,
   10.22367,
   11.05941,
   12.54504,
   13.84807,
   15.01611,
   16.07861,
   17.05532,
   18.80382,
   20.33698,
   21.70085,
   22.92608,
   24.03439,
   25.04186,
   26.80116,
   28.27584,
   29.51445,
   30.55203,
   31.41519,
   32.12498,
   32.69854,
   33.15029,
   33.49257,
   33.73617,
   33.89071,
   33.96485,
   33.96653,
   33.90309,
   33.78141,
   33.608,
   33.3891,
   33.13075,
   32.83883,
   32.5192,
   32.1777,
   31.82031,
   31.45314,
   31.08263,
   30.71561,
   30.35945,
   30.02225,
   29.71305,
   29.44205,
   29.22097,
   29.06335,
   28.985,
   29.00442,
   29.14323,
   29.42641,
   29.8822,
   30.54104,
   31.43298,
   32.58192,
   33.9953,
   35.64717,
   37.45505,
   39.25618,
   40.07868,
   40.79932,
   41.37798,
   41.77593,
   41.95958,
   41.90421,
   41.59697,
   41.03853,
   40.24298,
   39.23597,
   38.05164,
   36.72882,
   33.82532,
   30.80863,
   27.88238,
   25.16427,
   22.70505,
   20.51266,
   18.57186,
   16.85719,
   15.34049,
   13.99471,
   12.79559,
   11.72216,
   10.75669,
   9.884304,
   9.092623,
   8.371344,
   7.711886,
   7.107073,
   6.550883,
   6.038233,
   5.564806,
   5.126912,
   4.721378,
   4.345452,
   3.99673,
   3.673102,
   3.372696,
   3.093843,
   2.835045,
   2.594944,
   2.37231,
   2.166012,
   1.975011,
   1.798347,
   1.635126,
   1.484515,
   1.345731,
   1.218042,
   1.100754,
   0.9932143,
   0.894803,
   0.8049329,
   0.723046,
   0.648612,
   0.5811263,
   0.5201085,
   0.5201085,
   0.5201085,
   0};
   graph = new TGraph(124,model__Norm[psi]_fx3,model__Norm[psi]_fy3);
   graph->SetName("model__Norm[psi]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBpsicB3 = new TH1F("Graph_model__NormoBpsicB3","Projection of model()",124,0.17696,1.30304);
   Graph_model__NormoBpsicB3->SetMinimum(0);
   Graph_model__NormoBpsicB3->SetMaximum(46.15554);
   Graph_model__NormoBpsicB3->SetDirectory(0);
   Graph_model__NormoBpsicB3->SetStats(0);
   Graph_model__NormoBpsicB3->SetMarkerStyle(20);
   Graph_model__NormoBpsicB3->SetMarkerSize(1.2);
   Graph_model__NormoBpsicB3->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBpsicB3->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBpsicB3->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBpsicB3->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBpsicB3->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBpsicB3->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBpsicB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[psi]3);
   
   graph->Draw("l");
   
   TH1D *frame_151c4fa0__2 = new TH1D("frame_151c4fa0__2","A RooPlot of \"m(Psi2S)\"",100,0.28,1.2);
   frame_151c4fa0__2->SetBinContent(1,71.03163);
   frame_151c4fa0__2->SetMinimum(-10);
   frame_151c4fa0__2->SetMaximum(70);
   frame_151c4fa0__2->SetEntries(1);
   frame_151c4fa0__2->SetDirectory(0);
   frame_151c4fa0__2->SetStats(0);
   frame_151c4fa0__2->SetMarkerStyle(20);
   frame_151c4fa0__2->SetMarkerSize(1.2);
   frame_151c4fa0__2->GetXaxis()->SetNdivisions(505);
   frame_151c4fa0__2->GetXaxis()->SetLabelFont(132);
   frame_151c4fa0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_151c4fa0__2->GetXaxis()->SetLabelSize(0.05);
   frame_151c4fa0__2->GetXaxis()->SetTitleSize(0.06);
   frame_151c4fa0__2->GetXaxis()->SetTitleFont(132);
   frame_151c4fa0__2->GetYaxis()->SetLabelFont(132);
   frame_151c4fa0__2->GetYaxis()->SetLabelSize(0.05);
   frame_151c4fa0__2->GetYaxis()->SetTitleSize(0.06);
   frame_151c4fa0__2->GetYaxis()->SetTitleFont(42);
   frame_151c4fa0__2->GetZaxis()->SetLabelFont(132);
   frame_151c4fa0__2->GetZaxis()->SetLabelSize(0.05);
   frame_151c4fa0__2->GetZaxis()->SetTitleSize(0.06);
   frame_151c4fa0__2->GetZaxis()->SetTitleFont(42);
   frame_151c4fa0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.28,0,1.2,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1010__3 = new TH1D("h_1010__3","",23,0.28,1.2);
   h_1010__3->SetBinContent(1,11.43036);
   h_1010__3->SetBinContent(2,29.28948);
   h_1010__3->SetBinContent(3,18.73421);
   h_1010__3->SetBinContent(4,25.59985);
   h_1010__3->SetBinContent(5,39.63527);
   h_1010__3->SetBinContent(6,26.04823);
   h_1010__3->SetBinContent(7,29.14163);
   h_1010__3->SetBinContent(8,32.43258);
   h_1010__3->SetBinContent(9,29.82039);
   h_1010__3->SetBinContent(10,24.44387);
   h_1010__3->SetBinContent(11,56.90038);
   h_1010__3->SetBinContent(12,47.55385);
   h_1010__3->SetBinContent(13,43.08031);
   h_1010__3->SetBinContent(14,23.2612);
   h_1010__3->SetBinContent(15,16.24933);
   h_1010__3->SetBinContent(16,10.63355);
   h_1010__3->SetBinContent(17,7.833473);
   h_1010__3->SetBinContent(18,-1.319912);
   h_1010__3->SetBinContent(19,4.021041);
   h_1010__3->SetBinContent(20,3.635093);
   h_1010__3->SetBinContent(21,-0.8235902);
   h_1010__3->SetBinContent(22,1.278882);
   h_1010__3->SetBinContent(23,1.067588);
   h_1010__3->SetBinError(1,6.445251);
   h_1010__3->SetBinError(2,8.144826);
   h_1010__3->SetBinError(3,8.263077);
   h_1010__3->SetBinError(4,8.10027);
   h_1010__3->SetBinError(5,9.534966);
   h_1010__3->SetBinError(6,8.375895);
   h_1010__3->SetBinError(7,7.900021);
   h_1010__3->SetBinError(8,8.817946);
   h_1010__3->SetBinError(9,8.747353);
   h_1010__3->SetBinError(10,8.507881);
   h_1010__3->SetBinError(11,10.52839);
   h_1010__3->SetBinError(12,9.320229);
   h_1010__3->SetBinError(13,9.419018);
   h_1010__3->SetBinError(14,6.650392);
   h_1010__3->SetBinError(15,5.929377);
   h_1010__3->SetBinError(16,5.341427);
   h_1010__3->SetBinError(17,4.505531);
   h_1010__3->SetBinError(18,3.308386);
   h_1010__3->SetBinError(19,3.531166);
   h_1010__3->SetBinError(20,2.615825);
   h_1010__3->SetBinError(21,1.503322);
   h_1010__3->SetBinError(22,1.68655);
   h_1010__3->SetBinError(23,1.864446);
   h_1010__3->SetEntries(3965);
   h_1010__3->SetStats(0);
   h_1010__3->SetMarkerStyle(20);
   h_1010__3->SetMarkerSize(1.2);
   h_1010__3->GetXaxis()->SetNdivisions(505);
   h_1010__3->GetXaxis()->SetLabelFont(132);
   h_1010__3->GetXaxis()->SetLabelOffset(0.015);
   h_1010__3->GetXaxis()->SetLabelSize(0.05);
   h_1010__3->GetXaxis()->SetTitleSize(0.06);
   h_1010__3->GetXaxis()->SetTitleFont(132);
   h_1010__3->GetYaxis()->SetLabelFont(132);
   h_1010__3->GetYaxis()->SetLabelSize(0.05);
   h_1010__3->GetYaxis()->SetTitleSize(0.06);
   h_1010__3->GetYaxis()->SetTitleFont(42);
   h_1010__3->GetZaxis()->SetLabelFont(132);
   h_1010__3->GetZaxis()->SetLabelSize(0.05);
   h_1010__3->GetZaxis()->SetTitleSize(0.06);
   h_1010__3->GetZaxis()->SetTitleFont(42);
   h_1010__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
void m2pi_mm()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Jul 24 20:20:39 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1209877,-11.07595,1.25679,26.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_13570720__4 = new TH1D("frame_13570720__4","A RooPlot of \"\"",100,0.28,1.2);
   frame_13570720__4->SetBinContent(1,20.60199);
   frame_13570720__4->SetMinimum(-5);
   frame_13570720__4->SetMaximum(25);
   frame_13570720__4->SetEntries(1);
   frame_13570720__4->SetDirectory(0);
   frame_13570720__4->SetStats(0);
   frame_13570720__4->SetMarkerStyle(20);
   frame_13570720__4->SetMarkerSize(1.2);
   frame_13570720__4->GetXaxis()->SetNdivisions(505);
   frame_13570720__4->GetXaxis()->SetLabelFont(132);
   frame_13570720__4->GetXaxis()->SetLabelOffset(0.015);
   frame_13570720__4->GetXaxis()->SetLabelSize(0.05);
   frame_13570720__4->GetXaxis()->SetTitleSize(0.06);
   frame_13570720__4->GetXaxis()->SetTitleFont(132);
   frame_13570720__4->GetYaxis()->SetLabelFont(132);
   frame_13570720__4->GetYaxis()->SetLabelSize(0.05);
   frame_13570720__4->GetYaxis()->SetTitleSize(0.06);
   frame_13570720__4->GetYaxis()->SetTitleFont(42);
   frame_13570720__4->GetZaxis()->SetLabelFont(132);
   frame_13570720__4->GetZaxis()->SetLabelSize(0.05);
   frame_13570720__4->GetZaxis()->SetTitleSize(0.06);
   frame_13570720__4->GetZaxis()->SetTitleFont(42);
   frame_13570720__4->Draw("FUNC");
   
   Double_t h__fx3002[23] = {
   0.3,
   0.34,
   0.38,
   0.42,
   0.46,
   0.5,
   0.54,
   0.58,
   0.62,
   0.66,
   0.7,
   0.74,
   0.78,
   0.82,
   0.86,
   0.9,
   0.94,
   0.98,
   1.02,
   1.06,
   1.1,
   1.14,
   1.18};
   Double_t h__fy3002[23] = {
   4.725935,
   1.78384,
   7.635845,
   14.69445,
   3.152392,
   1.618625,
   5.479448,
   8.800249,
   7.06144,
   11.73211,
   3.194223,
   7.355186,
   0.06646347,
   0.8446706,
   2.211492,
   -0.5375515,
   0.3651837,
   -1.330986,
   0.3344246,
   1.77633,
   -0.6106267,
   -0.4928612,
   -0.1907056};
   Double_t h__felx3002[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h__fely3002[23] = {
   3.217189,
   3.50483,
   4.001879,
   4.826508,
   3.113571,
   2.793732,
   3.95848,
   4.372678,
   3.465449,
   4.538958,
   3.028015,
   3.412677,
   2.065528,
   1.986909,
   2.617899,
   1.562206,
   1.223269,
   0.48244,
   1.090953,
   1.625874,
   0.3325909,
   0.291811,
   0.1907056};
   Double_t h__fehx3002[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h__fehy3002[23] = {
   3.217189,
   3.50483,
   4.001879,
   4.826508,
   3.113571,
   2.793732,
   3.95848,
   4.372678,
   3.465449,
   4.538958,
   3.028015,
   3.412677,
   2.065528,
   1.986909,
   2.617899,
   1.562206,
   1.223269,
   0.48244,
   1.090953,
   1.625874,
   0.3325909,
   0.291811,
   0.1907056};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,h__fx3002,h__fy3002,h__felx3002,h__fehx3002,h__fely3002,h__fehy3002);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_h_30013002 = new TH1F("Graph_Graph_h_30013002","Histogram of _plot__",100,0.188,1.292);
   Graph_Graph_h_30013002->SetMinimum(-4.261828);
   Graph_Graph_h_30013002->SetMaximum(21.68303);
   Graph_Graph_h_30013002->SetDirectory(0);
   Graph_Graph_h_30013002->SetStats(0);
   Graph_Graph_h_30013002->SetMarkerStyle(20);
   Graph_Graph_h_30013002->SetMarkerSize(1.2);
   Graph_Graph_h_30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_30013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_30013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_30013002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_h_30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_30013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_30013002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_h_30013002->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_30013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_30013002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_h_30013002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_30013002);
   
   grae->Draw("p");
   
   Double_t pspol_bc_Norm[]_fx3[122] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.28805,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.3007,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3306,
   0.3352,
   0.3398,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7308,
   0.74,
   0.7492,
   0.7584,
   0.7676,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t pspol_bc_Norm[]_fy3[122] = {
   0,
   0.9863486,
   0.9863486,
   1.50165,
   1.875005,
   2.180642,
   2.444148,
   2.678033,
   2.889541,
   3.083317,
   3.262558,
   3.586117,
   3.872867,
   4.130698,
   4.364938,
   4.579396,
   4.776913,
   5.129434,
   5.435268,
   5.703017,
   5.93884,
   6.147343,
   6.3321,
   6.495952,
   6.641217,
   6.769815,
   6.98325,
   7.146648,
   7.267895,
   7.353179,
   7.407485,
   7.434919,
   7.438916,
   7.422393,
   7.387859,
   7.337488,
   7.273182,
   7.196618,
   7.109284,
   7.012502,
   6.907458,
   6.795217,
   6.676739,
   6.55289,
   6.424457,
   6.292153,
   6.156626,
   6.018466,
   5.878211,
   5.736351,
   5.593335,
   5.44957,
   5.305428,
   5.16125,
   5.017346,
   4.873997,
   4.731461,
   4.589971,
   4.449739,
   4.310957,
   4.173797,
   4.038418,
   3.904957,
   3.773541,
   3.644282,
   3.517278,
   3.392616,
   3.270372,
   3.150611,
   3.033389,
   2.918753,
   2.806741,
   2.697385,
   2.590708,
   2.486726,
   2.38545,
   2.286886,
   2.191032,
   2.097884,
   2.00743,
   1.919656,
   1.834544,
   1.752072,
   1.672214,
   1.594942,
   1.520225,
   1.448028,
   1.378315,
   1.311048,
   1.246187,
   1.183689,
   1.123511,
   1.065607,
   1.009932,
   0.9564378,
   0.9050766,
   0.8557993,
   0.8085563,
   0.7632974,
   0.7199719,
   0.6785291,
   0.6389178,
   0.6010869,
   0.5649852,
   0.5305617,
   0.4977653,
   0.4665454,
   0.4368516,
   0.408634,
   0.3818429,
   0.3564294,
   0.3323448,
   0.3095414,
   0.2879718,
   0.2675895,
   0.2483488,
   0.2302044,
   0.2131123,
   0.1970291,
   0.1970291,
   0.1970291,
   0};
   TGraph *graph = new TGraph(122,pspol_bc_Norm[]_fx3,pspol_bc_Norm[]_fy3);
   graph->SetName("pspol_bc_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bc)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_pspol_bc_NormoBcB13 = new TH1F("Graph_Graph_pspol_bc_NormoBcB13","Projection of PhaseSpacePol(bc)",122,0.17696,1.30304);
   Graph_Graph_pspol_bc_NormoBcB13->SetMinimum(0);
   Graph_Graph_pspol_bc_NormoBcB13->SetMaximum(8.182807);
   Graph_Graph_pspol_bc_NormoBcB13->SetDirectory(0);
   Graph_Graph_pspol_bc_NormoBcB13->SetStats(0);
   Graph_Graph_pspol_bc_NormoBcB13->SetMarkerStyle(20);
   Graph_Graph_pspol_bc_NormoBcB13->SetMarkerSize(1.2);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetNdivisions(505);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_bc_NormoBcB13->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pspol_bc_NormoBcB13->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pspol_bc_NormoBcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_bc_NormoBcB13->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_bc_NormoBcB13->GetYaxis()->SetTitleFont(42);
   Graph_Graph_pspol_bc_NormoBcB13->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pspol_bc_NormoBcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_bc_NormoBcB13->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_bc_NormoBcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_pspol_bc_Norm[]13);
   
   graph->Draw("l");
   
   Double_t pspol_PhSp1_Norm[]_fx4[119] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3306,
   0.3352,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7308,
   0.74,
   0.7492,
   0.7584,
   0.7676,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t pspol_PhSp1_Norm[]_fy4[119] = {
   0,
   0.6999684,
   0.6999684,
   1.067601,
   1.335467,
   1.555979,
   1.747165,
   1.917819,
   2.073022,
   2.349066,
   2.591291,
   2.808488,
   3.006109,
   3.187821,
   3.513277,
   3.798897,
   4.053274,
   4.282144,
   4.489567,
   4.678557,
   4.851424,
   5.009995,
   5.289885,
   5.527255,
   5.728579,
   5.898723,
   6.04149,
   6.159935,
   6.256579,
   6.333542,
   6.39264,
   6.43545,
   6.46336,
   6.477602,
   6.479285,
   6.469412,
   6.448895,
   6.418574,
   6.379219,
   6.331546,
   6.276219,
   6.213859,
   6.145046,
   6.070324,
   5.990204,
   5.905169,
   5.815671,
   5.722141,
   5.624984,
   5.524582,
   5.4213,
   5.315481,
   5.207451,
   5.097518,
   4.985974,
   4.873096,
   4.759146,
   4.644372,
   4.529009,
   4.413277,
   4.297387,
   4.181535,
   4.065908,
   3.950681,
   3.836018,
   3.722074,
   3.608993,
   3.496911,
   3.385953,
   3.276238,
   3.167874,
   3.060962,
   2.955596,
   2.85186,
   2.749833,
   2.649587,
   2.551185,
   2.454687,
   2.360143,
   2.2676,
   2.177098,
   2.088671,
   2.00235,
   1.918157,
   1.836114,
   1.756234,
   1.678527,
   1.603001,
   1.529657,
   1.458494,
   1.389506,
   1.322685,
   1.258018,
   1.195491,
   1.135086,
   1.076781,
   1.020554,
   0.9663787,
   0.9142274,
   0.86407,
   0.8158745,
   0.7696073,
   0.7252328,
   0.6827143,
   0.6420135,
   0.6030908,
   0.5659056,
   0.5304165,
   0.4965809,
   0.4643557,
   0.433697,
   0.4045606,
   0.3769017,
   0.3506753,
   0.3258362,
   0.3023389,
   0.3023389,
   0.3023389,
   0};
   graph = new TGraph(119,pspol_PhSp1_Norm[]_fx4,pspol_PhSp1_Norm[]_fy4);
   graph->SetName("pspol_PhSp1_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(PhSp1)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_pspol_PhSp1_NormoBcB24 = new TH1F("Graph_Graph_pspol_PhSp1_NormoBcB24","Projection of PhaseSpacePol(PhSp1)",119,0.17696,1.30304);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetMinimum(0);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetMaximum(7.127214);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetDirectory(0);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetStats(0);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetMarkerStyle(20);
   Graph_Graph_pspol_PhSp1_NormoBcB24->SetMarkerSize(1.2);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetNdivisions(505);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetXaxis()->SetTitleFont(132);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetYaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetYaxis()->SetTitleFont(42);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetZaxis()->SetLabelFont(132);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_pspol_PhSp1_NormoBcB24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_pspol_PhSp1_Norm[]24);
   
   graph->Draw("l");
   
   TH1D *frame_13570720__5 = new TH1D("frame_13570720__5","A RooPlot of \"\"",100,0.28,1.2);
   frame_13570720__5->SetBinContent(1,20.60199);
   frame_13570720__5->SetMinimum(-5);
   frame_13570720__5->SetMaximum(25);
   frame_13570720__5->SetEntries(1);
   frame_13570720__5->SetDirectory(0);
   frame_13570720__5->SetStats(0);
   frame_13570720__5->SetMarkerStyle(20);
   frame_13570720__5->SetMarkerSize(1.2);
   frame_13570720__5->GetXaxis()->SetNdivisions(505);
   frame_13570720__5->GetXaxis()->SetLabelFont(132);
   frame_13570720__5->GetXaxis()->SetLabelOffset(0.015);
   frame_13570720__5->GetXaxis()->SetLabelSize(0.05);
   frame_13570720__5->GetXaxis()->SetTitleSize(0.06);
   frame_13570720__5->GetXaxis()->SetTitleFont(132);
   frame_13570720__5->GetYaxis()->SetLabelFont(132);
   frame_13570720__5->GetYaxis()->SetLabelSize(0.05);
   frame_13570720__5->GetYaxis()->SetTitleSize(0.06);
   frame_13570720__5->GetYaxis()->SetTitleFont(42);
   frame_13570720__5->GetZaxis()->SetLabelFont(132);
   frame_13570720__5->GetZaxis()->SetLabelSize(0.05);
   frame_13570720__5->GetZaxis()->SetTitleSize(0.06);
   frame_13570720__5->GetZaxis()->SetTitleFont(42);
   frame_13570720__5->Draw("AXISSAME");
   TLine *line = new TLine(0.28,0,1.2,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1420__6 = new TH1D("h_1420__6","",23,0.28,1.2);
   h_1420__6->SetBinContent(1,4.725934);
   h_1420__6->SetBinContent(2,1.78384);
   h_1420__6->SetBinContent(3,7.635845);
   h_1420__6->SetBinContent(4,14.69445);
   h_1420__6->SetBinContent(5,3.152392);
   h_1420__6->SetBinContent(6,1.618625);
   h_1420__6->SetBinContent(7,5.479448);
   h_1420__6->SetBinContent(8,8.800249);
   h_1420__6->SetBinContent(9,7.061439);
   h_1420__6->SetBinContent(10,11.7321);
   h_1420__6->SetBinContent(11,3.194223);
   h_1420__6->SetBinContent(12,7.355186);
   h_1420__6->SetBinContent(13,0.06646347);
   h_1420__6->SetBinContent(14,0.8446706);
   h_1420__6->SetBinContent(15,2.211492);
   h_1420__6->SetBinContent(16,-0.5375515);
   h_1420__6->SetBinContent(17,0.3651838);
   h_1420__6->SetBinContent(18,-1.330986);
   h_1420__6->SetBinContent(19,0.3344246);
   h_1420__6->SetBinContent(20,1.77633);
   h_1420__6->SetBinContent(21,-0.6106267);
   h_1420__6->SetBinContent(22,-0.4928612);
   h_1420__6->SetBinContent(23,-0.1907056);
   h_1420__6->SetBinContent(24,-0.355533);
   h_1420__6->SetBinError(1,3.217189);
   h_1420__6->SetBinError(2,3.50483);
   h_1420__6->SetBinError(3,4.001879);
   h_1420__6->SetBinError(4,4.826508);
   h_1420__6->SetBinError(5,3.113571);
   h_1420__6->SetBinError(6,2.793732);
   h_1420__6->SetBinError(7,3.95848);
   h_1420__6->SetBinError(8,4.372678);
   h_1420__6->SetBinError(9,3.465449);
   h_1420__6->SetBinError(10,4.538958);
   h_1420__6->SetBinError(11,3.028015);
   h_1420__6->SetBinError(12,3.412677);
   h_1420__6->SetBinError(13,2.065528);
   h_1420__6->SetBinError(14,1.986909);
   h_1420__6->SetBinError(15,2.617899);
   h_1420__6->SetBinError(16,1.562206);
   h_1420__6->SetBinError(17,1.223269);
   h_1420__6->SetBinError(18,0.48244);
   h_1420__6->SetBinError(19,1.090953);
   h_1420__6->SetBinError(20,1.625874);
   h_1420__6->SetBinError(21,0.3325909);
   h_1420__6->SetBinError(22,0.291811);
   h_1420__6->SetBinError(23,0.1907056);
   h_1420__6->SetBinError(24,0.252067);
   h_1420__6->SetMinimum(-5);
   h_1420__6->SetMaximum(25);
   h_1420__6->SetEntries(665);
   h_1420__6->SetStats(0);
   h_1420__6->SetMarkerStyle(20);
   h_1420__6->SetMarkerSize(1.2);
   h_1420__6->GetXaxis()->SetNdivisions(505);
   h_1420__6->GetXaxis()->SetLabelFont(132);
   h_1420__6->GetXaxis()->SetLabelOffset(0.015);
   h_1420__6->GetXaxis()->SetLabelSize(0.05);
   h_1420__6->GetXaxis()->SetTitleSize(0.06);
   h_1420__6->GetXaxis()->SetTitleFont(132);
   h_1420__6->GetYaxis()->SetLabelFont(132);
   h_1420__6->GetYaxis()->SetLabelSize(0.05);
   h_1420__6->GetYaxis()->SetTitleSize(0.06);
   h_1420__6->GetYaxis()->SetTitleFont(42);
   h_1420__6->GetZaxis()->SetLabelFont(132);
   h_1420__6->GetZaxis()->SetLabelSize(0.05);
   h_1420__6->GetZaxis()->SetTitleSize(0.06);
   h_1420__6->GetZaxis()->SetTitleFont(42);
   h_1420__6->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
void m2pi_pp()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Jul 24 20:10:30 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1209877,-15.12658,1.25679,48.16456);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_120ca710__1 = new TH1D("frame_120ca710__1","A RooPlot of \"\"",100,0.28,1.2);
   frame_120ca710__1->SetBinContent(1,40.70832);
   frame_120ca710__1->SetMinimum(-5);
   frame_120ca710__1->SetMaximum(45);
   frame_120ca710__1->SetEntries(1);
   frame_120ca710__1->SetDirectory(0);
   frame_120ca710__1->SetStats(0);
   frame_120ca710__1->SetMarkerStyle(20);
   frame_120ca710__1->SetMarkerSize(1.2);
   frame_120ca710__1->GetXaxis()->SetNdivisions(505);
   frame_120ca710__1->GetXaxis()->SetLabelFont(132);
   frame_120ca710__1->GetXaxis()->SetLabelOffset(0.015);
   frame_120ca710__1->GetXaxis()->SetLabelSize(0.05);
   frame_120ca710__1->GetXaxis()->SetTitleSize(0.06);
   frame_120ca710__1->GetXaxis()->SetTitleFont(132);
   frame_120ca710__1->GetYaxis()->SetLabelFont(132);
   frame_120ca710__1->GetYaxis()->SetLabelSize(0.05);
   frame_120ca710__1->GetYaxis()->SetTitleSize(0.06);
   frame_120ca710__1->GetYaxis()->SetTitleFont(42);
   frame_120ca710__1->GetZaxis()->SetLabelFont(132);
   frame_120ca710__1->GetZaxis()->SetLabelSize(0.05);
   frame_120ca710__1->GetZaxis()->SetTitleSize(0.06);
   frame_120ca710__1->GetZaxis()->SetTitleFont(42);
   frame_120ca710__1->Draw("FUNC");
   
   Double_t h__fx3001[23] = {
   0.3,
   0.34,
   0.38,
   0.42,
   0.46,
   0.5,
   0.54,
   0.58,
   0.62,
   0.66,
   0.7,
   0.74,
   0.78,
   0.82,
   0.86,
   0.9,
   0.94,
   0.98,
   1.02,
   1.06,
   1.1,
   1.14,
   1.18};
   Double_t h__fy3001[23] = {
   19.16894,
   4.420838,
   20.59772,
   24.9461,
   26.40111,
   32.22923,
   13.56568,
   9.432105,
   7.819623,
   7.216264,
   18.24414,
   4.481373,
   19.58748,
   7.023399,
   7.579309,
   2.122842,
   7.992921,
   1.838519,
   2.652209,
   1.669745,
   -1.121594,
   -0.07918631,
   -0.3814769};
   Double_t h__felx3001[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h__fely3001[23] = {
   6.443171,
   6.965107,
   7.180491,
   6.730527,
   7.57552,
   6.419448,
   5.35875,
   5.298194,
   5.4318,
   5.892743,
   4.605493,
   5.368452,
   5.495158,
   3.894745,
   4.004503,
   3.713864,
   3.151697,
   2.008947,
   2.523161,
   0.5242581,
   0.8438632,
   0.2697449,
   0.2697449};
   Double_t h__fehx3001[23] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h__fehy3001[23] = {
   6.443171,
   6.965107,
   7.180491,
   6.730527,
   7.57552,
   6.419448,
   5.35875,
   5.298194,
   5.4318,
   5.892743,
   4.605493,
   5.368452,
   5.495158,
   3.894745,
   4.004503,
   3.713864,
   3.151697,
   2.008947,
   2.523161,
   0.5242581,
   0.8438632,
   0.2697449,
   0.2697449};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(23,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.188,1.292);
   Graph_h_3001->SetMinimum(-6.663564);
   Graph_h_3001->SetMaximum(42.76797);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_PhSp1_Norm[]_fx1[119] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3306,
   0.3352,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7308,
   0.74,
   0.7492,
   0.7584,
   0.7676,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t pspol_PhSp1_Norm[]_fy1[119] = {
   0,
   2.058553,
   2.058553,
   3.140269,
   3.928842,
   4.578343,
   5.141752,
   5.64491,
   6.102743,
   6.917648,
   7.63343,
   8.275884,
   8.861008,
   9.399553,
   10.3655,
   11.21483,
   11.9727,
   12.65585,
   13.27615,
   13.84239,
   14.3613,
   14.83819,
   15.68232,
   16.40104,
   17.01314,
   17.53275,
   17.97092,
   18.33653,
   18.63689,
   18.8782,
   19.06575,
   19.20415,
   19.29747,
   19.34934,
   19.36302,
   19.34149,
   19.28745,
   19.2034,
   19.09164,
   18.95431,
   18.79342,
   18.61082,
   18.40828,
   18.18743,
   17.94985,
   17.69698,
   17.43023,
   17.15089,
   16.86022,
   16.55939,
   16.24953,
   15.93169,
   15.60687,
   15.27604,
   14.94009,
   14.59989,
   14.25625,
   13.90995,
   13.5617,
   13.21221,
   12.86212,
   12.51206,
   12.16259,
   11.81428,
   11.46762,
   11.12312,
   10.78121,
   10.44233,
   10.10686,
   9.775172,
   9.447611,
   9.124491,
   8.8061,
   8.492708,
   8.184557,
   7.881871,
   7.584849,
   7.293673,
   7.008504,
   6.729483,
   6.456734,
   6.190364,
   5.930462,
   5.677103,
   5.430345,
   5.190232,
   4.956793,
   4.730046,
   4.509995,
   4.296631,
   4.089935,
   3.889877,
   3.696417,
   3.509504,
   3.32908,
   3.155077,
   2.987418,
   2.826022,
   2.670798,
   2.521649,
   2.378473,
   2.241162,
   2.109604,
   1.98368,
   1.86327,
   1.748248,
   1.638485,
   1.533851,
   1.43421,
   1.339428,
   1.249366,
   1.163886,
   1.082846,
   1.006107,
   0.933527,
   0.8649642,
   0.8649642,
   0.8649642,
   0};
   TGraph *graph = new TGraph(119,pspol_PhSp1_Norm[]_fx1,pspol_PhSp1_Norm[]_fy1);
   graph->SetName("pspol_PhSp1_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(PhSp1)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_PhSp1_NormoBcB1 = new TH1F("Graph_pspol_PhSp1_NormoBcB1","Projection of PhaseSpacePol(PhSp1)",119,0.17696,1.30304);
   Graph_pspol_PhSp1_NormoBcB1->SetMinimum(0);
   Graph_pspol_PhSp1_NormoBcB1->SetMaximum(21.29932);
   Graph_pspol_PhSp1_NormoBcB1->SetDirectory(0);
   Graph_pspol_PhSp1_NormoBcB1->SetStats(0);
   Graph_pspol_PhSp1_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_PhSp1_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_PhSp1_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_PhSp1_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_PhSp1_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_PhSp1_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_PhSp1_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_PhSp1_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_PhSp1_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_PhSp1_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_PhSp1_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_PhSp1_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bc_Norm[]_fx2[120] = {
   0.2708,
   0.2708,
   0.28,
   0.28115,
   0.2823,
   0.28345,
   0.2846,
   0.28575,
   0.2869,
   0.2892,
   0.2915,
   0.2938,
   0.2961,
   0.2984,
   0.303,
   0.3076,
   0.3122,
   0.3168,
   0.3214,
   0.326,
   0.3306,
   0.3352,
   0.3398,
   0.3444,
   0.3536,
   0.3628,
   0.372,
   0.3812,
   0.3904,
   0.3996,
   0.4088,
   0.418,
   0.4272,
   0.4364,
   0.4456,
   0.4548,
   0.464,
   0.4732,
   0.4824,
   0.4916,
   0.5008,
   0.51,
   0.5192,
   0.5284,
   0.5376,
   0.5468,
   0.556,
   0.5652,
   0.5744,
   0.5836,
   0.5928,
   0.602,
   0.6112,
   0.6204,
   0.6296,
   0.6388,
   0.648,
   0.6572,
   0.6664,
   0.6756,
   0.6848,
   0.694,
   0.7032,
   0.7124,
   0.7216,
   0.7308,
   0.74,
   0.7492,
   0.7584,
   0.7676,
   0.7768,
   0.786,
   0.7952,
   0.8044,
   0.8136,
   0.8228,
   0.832,
   0.8412,
   0.8504,
   0.8596,
   0.8688,
   0.878,
   0.8872,
   0.8964,
   0.9056,
   0.9148,
   0.924,
   0.9332,
   0.9424,
   0.9516,
   0.9608,
   0.97,
   0.9792,
   0.9884,
   0.9976,
   1.0068,
   1.016,
   1.0252,
   1.0344,
   1.0436,
   1.0528,
   1.062,
   1.0712,
   1.0804,
   1.0896,
   1.0988,
   1.108,
   1.1172,
   1.1264,
   1.1356,
   1.1448,
   1.154,
   1.1632,
   1.1724,
   1.1816,
   1.1908,
   1.2,
   1.2,
   1.2092,
   1.2092};
   Double_t pspol_bc_Norm[]_fy2[120] = {
   0,
   2.629634,
   2.629634,
   4.009286,
   5.013387,
   5.83903,
   6.554031,
   7.191487,
   7.770524,
   8.7985,
   9.698219,
   10.50282,
   11.23288,
   11.90223,
   13.09573,
   14.1364,
   15.05683,
   15.87876,
   16.61765,
   17.28498,
   17.88959,
   18.43846,
   18.93727,
   19.3907,
   20.17653,
   20.82112,
   21.34353,
   21.75877,
   22.07901,
   22.31438,
   22.47347,
   22.56369,
   22.59155,
   22.5628,
   22.4826,
   22.35561,
   22.18605,
   21.97782,
   21.73448,
   21.45933,
   21.15543,
   20.82563,
   20.47259,
   20.0988,
   19.70657,
   19.2981,
   18.87543,
   18.44048,
   17.99507,
   17.54087,
   17.0795,
   16.61245,
   16.14113,
   15.66685,
   15.19085,
   14.71428,
   14.23824,
   13.76372,
   13.29167,
   12.82297,
   12.35843,
   11.8988,
   11.44476,
   10.99697,
   10.55601,
   10.1224,
   9.696644,
   9.279167,
   8.870366,
   8.47059,
   8.080151,
   7.699316,
   7.328318,
   6.967355,
   6.616588,
   6.276147,
   5.946132,
   5.626612,
   5.317629,
   5.019199,
   4.731313,
   4.453938,
   4.18702,
   3.930483,
   3.684232,
   3.448156,
   3.222123,
   3.005989,
   2.799595,
   2.602767,
   2.41532,
   2.237058,
   2.067774,
   1.907253,
   1.755272,
   1.611601,
   1.476002,
   1.348234,
   1.228051,
   1.115204,
   1.009438,
   0.9105009,
   0.8181355,
   0.7320857,
   0.6520952,
   0.5779083,
   0.5092707,
   0.44593,
   0.3876362,
   0.3341423,
   0.2852046,
   0.2405835,
   0.2000434,
   0.1633537,
   0.1302887,
   0.1006279,
   0.07415689,
   0.07415689,
   0.07415689,
   0};
   graph = new TGraph(120,pspol_bc_Norm[]_fx2,pspol_bc_Norm[]_fy2);
   graph->SetName("pspol_bc_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bc)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bc_NormoBcB2 = new TH1F("Graph_pspol_bc_NormoBcB2","Projection of PhaseSpacePol(bc)",120,0.17696,1.30304);
   Graph_pspol_bc_NormoBcB2->SetMinimum(0);
   Graph_pspol_bc_NormoBcB2->SetMaximum(24.85071);
   Graph_pspol_bc_NormoBcB2->SetDirectory(0);
   Graph_pspol_bc_NormoBcB2->SetStats(0);
   Graph_pspol_bc_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bc_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bc_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bc_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bc_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bc_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bc_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bc_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bc_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bc_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bc_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bc_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_120ca710__2 = new TH1D("frame_120ca710__2","A RooPlot of \"\"",100,0.28,1.2);
   frame_120ca710__2->SetBinContent(1,40.70832);
   frame_120ca710__2->SetMinimum(-5);
   frame_120ca710__2->SetMaximum(45);
   frame_120ca710__2->SetEntries(1);
   frame_120ca710__2->SetDirectory(0);
   frame_120ca710__2->SetStats(0);
   frame_120ca710__2->SetMarkerStyle(20);
   frame_120ca710__2->SetMarkerSize(1.2);
   frame_120ca710__2->GetXaxis()->SetNdivisions(505);
   frame_120ca710__2->GetXaxis()->SetLabelFont(132);
   frame_120ca710__2->GetXaxis()->SetLabelOffset(0.015);
   frame_120ca710__2->GetXaxis()->SetLabelSize(0.05);
   frame_120ca710__2->GetXaxis()->SetTitleSize(0.06);
   frame_120ca710__2->GetXaxis()->SetTitleFont(132);
   frame_120ca710__2->GetYaxis()->SetLabelFont(132);
   frame_120ca710__2->GetYaxis()->SetLabelSize(0.05);
   frame_120ca710__2->GetYaxis()->SetTitleSize(0.06);
   frame_120ca710__2->GetYaxis()->SetTitleFont(42);
   frame_120ca710__2->GetZaxis()->SetLabelFont(132);
   frame_120ca710__2->GetZaxis()->SetLabelSize(0.05);
   frame_120ca710__2->GetZaxis()->SetTitleSize(0.06);
   frame_120ca710__2->GetZaxis()->SetTitleFont(42);
   frame_120ca710__2->Draw("AXISSAME");
   TLine *line = new TLine(0.28,0,1.2,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1470__3 = new TH1D("h_1470__3","",23,0.28,1.2);
   h_1470__3->SetBinContent(0,-1.042677);
   h_1470__3->SetBinContent(1,19.16894);
   h_1470__3->SetBinContent(2,4.420838);
   h_1470__3->SetBinContent(3,20.59773);
   h_1470__3->SetBinContent(4,24.9461);
   h_1470__3->SetBinContent(5,26.40111);
   h_1470__3->SetBinContent(6,32.22923);
   h_1470__3->SetBinContent(7,13.56568);
   h_1470__3->SetBinContent(8,9.432105);
   h_1470__3->SetBinContent(9,7.819623);
   h_1470__3->SetBinContent(10,7.216264);
   h_1470__3->SetBinContent(11,18.24414);
   h_1470__3->SetBinContent(12,4.481373);
   h_1470__3->SetBinContent(13,19.58748);
   h_1470__3->SetBinContent(14,7.023399);
   h_1470__3->SetBinContent(15,7.579309);
   h_1470__3->SetBinContent(16,2.122842);
   h_1470__3->SetBinContent(17,7.992921);
   h_1470__3->SetBinContent(18,1.838519);
   h_1470__3->SetBinContent(19,2.652209);
   h_1470__3->SetBinContent(20,1.669745);
   h_1470__3->SetBinContent(21,-1.121594);
   h_1470__3->SetBinContent(22,-0.07918631);
   h_1470__3->SetBinContent(23,-0.3814769);
   h_1470__3->SetBinError(0,0.4280783);
   h_1470__3->SetBinError(1,6.443171);
   h_1470__3->SetBinError(2,6.965107);
   h_1470__3->SetBinError(3,7.180491);
   h_1470__3->SetBinError(4,6.730527);
   h_1470__3->SetBinError(5,7.57552);
   h_1470__3->SetBinError(6,6.419448);
   h_1470__3->SetBinError(7,5.35875);
   h_1470__3->SetBinError(8,5.298194);
   h_1470__3->SetBinError(9,5.4318);
   h_1470__3->SetBinError(10,5.892743);
   h_1470__3->SetBinError(11,4.605493);
   h_1470__3->SetBinError(12,5.368452);
   h_1470__3->SetBinError(13,5.495158);
   h_1470__3->SetBinError(14,3.894745);
   h_1470__3->SetBinError(15,4.004503);
   h_1470__3->SetBinError(16,3.713864);
   h_1470__3->SetBinError(17,3.151697);
   h_1470__3->SetBinError(18,2.008947);
   h_1470__3->SetBinError(19,2.523161);
   h_1470__3->SetBinError(20,0.5242581);
   h_1470__3->SetBinError(21,0.8438632);
   h_1470__3->SetBinError(22,0.2697449);
   h_1470__3->SetBinError(23,0.2697449);
   h_1470__3->SetMinimum(-10);
   h_1470__3->SetMaximum(50);
   h_1470__3->SetEntries(757);
   h_1470__3->SetStats(0);
   h_1470__3->SetMarkerStyle(20);
   h_1470__3->SetMarkerSize(1.2);
   h_1470__3->GetXaxis()->SetNdivisions(505);
   h_1470__3->GetXaxis()->SetLabelFont(132);
   h_1470__3->GetXaxis()->SetLabelOffset(0.015);
   h_1470__3->GetXaxis()->SetLabelSize(0.05);
   h_1470__3->GetXaxis()->SetTitleSize(0.06);
   h_1470__3->GetXaxis()->SetTitleFont(132);
   h_1470__3->GetYaxis()->SetLabelFont(132);
   h_1470__3->GetYaxis()->SetLabelSize(0.05);
   h_1470__3->GetYaxis()->SetTitleSize(0.06);
   h_1470__3->GetYaxis()->SetTitleFont(42);
   h_1470__3->GetZaxis()->SetLabelFont(132);
   h_1470__3->GetZaxis()->SetLabelSize(0.05);
   h_1470__3->GetZaxis()->SetTitleSize(0.06);
   h_1470__3->GetZaxis()->SetTitleFont(42);
   h_1470__3->Draw("same");
   
   TH1D *h_1470__4 = new TH1D("h_1470__4","",23,0.28,1.2);
   h_1470__4->SetBinContent(0,-1.042677);
   h_1470__4->SetBinContent(1,19.16894);
   h_1470__4->SetBinContent(2,4.420838);
   h_1470__4->SetBinContent(3,20.59773);
   h_1470__4->SetBinContent(4,24.9461);
   h_1470__4->SetBinContent(5,26.40111);
   h_1470__4->SetBinContent(6,32.22923);
   h_1470__4->SetBinContent(7,13.56568);
   h_1470__4->SetBinContent(8,9.432105);
   h_1470__4->SetBinContent(9,7.819623);
   h_1470__4->SetBinContent(10,7.216264);
   h_1470__4->SetBinContent(11,18.24414);
   h_1470__4->SetBinContent(12,4.481373);
   h_1470__4->SetBinContent(13,19.58748);
   h_1470__4->SetBinContent(14,7.023399);
   h_1470__4->SetBinContent(15,7.579309);
   h_1470__4->SetBinContent(16,2.122842);
   h_1470__4->SetBinContent(17,7.992921);
   h_1470__4->SetBinContent(18,1.838519);
   h_1470__4->SetBinContent(19,2.652209);
   h_1470__4->SetBinContent(20,1.669745);
   h_1470__4->SetBinContent(21,-1.121594);
   h_1470__4->SetBinContent(22,-0.07918631);
   h_1470__4->SetBinContent(23,-0.3814769);
   h_1470__4->SetBinError(0,0.4280783);
   h_1470__4->SetBinError(1,6.443171);
   h_1470__4->SetBinError(2,6.965107);
   h_1470__4->SetBinError(3,7.180491);
   h_1470__4->SetBinError(4,6.730527);
   h_1470__4->SetBinError(5,7.57552);
   h_1470__4->SetBinError(6,6.419448);
   h_1470__4->SetBinError(7,5.35875);
   h_1470__4->SetBinError(8,5.298194);
   h_1470__4->SetBinError(9,5.4318);
   h_1470__4->SetBinError(10,5.892743);
   h_1470__4->SetBinError(11,4.605493);
   h_1470__4->SetBinError(12,5.368452);
   h_1470__4->SetBinError(13,5.495158);
   h_1470__4->SetBinError(14,3.894745);
   h_1470__4->SetBinError(15,4.004503);
   h_1470__4->SetBinError(16,3.713864);
   h_1470__4->SetBinError(17,3.151697);
   h_1470__4->SetBinError(18,2.008947);
   h_1470__4->SetBinError(19,2.523161);
   h_1470__4->SetBinError(20,0.5242581);
   h_1470__4->SetBinError(21,0.8438632);
   h_1470__4->SetBinError(22,0.2697449);
   h_1470__4->SetBinError(23,0.2697449);
   h_1470__4->SetMinimum(-10);
   h_1470__4->SetMaximum(50);
   h_1470__4->SetEntries(757);
   h_1470__4->SetStats(0);
   h_1470__4->SetMarkerStyle(20);
   h_1470__4->SetMarkerSize(1.2);
   h_1470__4->GetXaxis()->SetNdivisions(505);
   h_1470__4->GetXaxis()->SetLabelFont(132);
   h_1470__4->GetXaxis()->SetLabelOffset(0.015);
   h_1470__4->GetXaxis()->SetLabelSize(0.05);
   h_1470__4->GetXaxis()->SetTitleSize(0.06);
   h_1470__4->GetXaxis()->SetTitleFont(132);
   h_1470__4->GetYaxis()->SetLabelFont(132);
   h_1470__4->GetYaxis()->SetLabelSize(0.05);
   h_1470__4->GetYaxis()->SetTitleSize(0.06);
   h_1470__4->GetYaxis()->SetTitleFont(42);
   h_1470__4->GetZaxis()->SetLabelFont(132);
   h_1470__4->GetZaxis()->SetLabelSize(0.05);
   h_1470__4->GetZaxis()->SetTitleSize(0.06);
   h_1470__4->GetZaxis()->SetTitleFont(42);
   h_1470__4->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4c.C <==
void m3pi_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 12:47:32 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1925926,-32.27848,1.674074,106.962);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11bcc1b0__4 = new TH1D("frame_11bcc1b0__4","A RooPlot of \"\"",100,0.4,1.6);
   frame_11bcc1b0__4->SetBinContent(1,98.39341);
   frame_11bcc1b0__4->SetMinimum(-10);
   frame_11bcc1b0__4->SetMaximum(100);
   frame_11bcc1b0__4->SetEntries(1);
   frame_11bcc1b0__4->SetDirectory(0);
   frame_11bcc1b0__4->SetStats(0);
   frame_11bcc1b0__4->SetMarkerStyle(20);
   frame_11bcc1b0__4->SetMarkerSize(1.2);
   frame_11bcc1b0__4->GetXaxis()->SetNdivisions(505);
   frame_11bcc1b0__4->GetXaxis()->SetLabelFont(132);
   frame_11bcc1b0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_11bcc1b0__4->GetXaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__4->GetXaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__4->GetXaxis()->SetTitleFont(132);
   frame_11bcc1b0__4->GetYaxis()->SetLabelFont(132);
   frame_11bcc1b0__4->GetYaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__4->GetYaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__4->GetYaxis()->SetTitleFont(42);
   frame_11bcc1b0__4->GetZaxis()->SetLabelFont(132);
   frame_11bcc1b0__4->GetZaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__4->GetZaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__4->GetZaxis()->SetTitleFont(42);
   frame_11bcc1b0__4->Draw("FUNC");
   
   Double_t h__fx3002[20] = {
   0.43,
   0.49,
   0.55,
   0.61,
   0.67,
   0.73,
   0.79,
   0.85,
   0.91,
   0.97,
   1.03,
   1.09,
   1.15,
   1.21,
   1.27,
   1.33,
   1.39,
   1.45,
   1.51,
   1.57};
   Double_t h__fy3002[20] = {
   0.3491912,
   0.9469539,
   -1.880806,
   7.941588,
   17.90828,
   7.802252,
   19.13837,
   42.25556,
   39.80518,
   55.8592,
   81.0062,
   45.76336,
   43.84257,
   32.98438,
   43.85288,
   15.12205,
   17.65996,
   11.27348,
   0.9192079,
   1.848235};
   Double_t h__felx3002[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fely3002[20] = {
   0.8313285,
   2.530445,
   3.125283,
   5.498325,
   6.375555,
   5.712996,
   7.440402,
   9.353301,
   9.625325,
   10.51981,
   12.46342,
   10.53913,
   10.16809,
   9.239213,
   9.531301,
   7.091098,
   6.620839,
   4.984249,
   3.275298,
   2.873079};
   Double_t h__fehx3002[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fehy3002[20] = {
   0.8313285,
   2.530445,
   3.125283,
   5.498325,
   6.375555,
   5.712996,
   7.440402,
   9.353301,
   9.625325,
   10.51981,
   12.46342,
   10.53913,
   10.16809,
   9.239213,
   9.531301,
   7.091098,
   6.620839,
   4.984249,
   3.275298,
   2.873079};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3002,h__fy3002,h__felx3002,h__fehx3002,h__fely3002,h__fehy3002);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3002 = new TH1F("Graph_h_3002","Histogram of _plot__",100,0.28,1.72);
   Graph_h_3002->SetMinimum(-14.85366);
   Graph_h_3002->SetMaximum(103.3172);
   Graph_h_3002->SetDirectory(0);
   Graph_h_3002->SetStats(0);
   Graph_h_3002->SetMarkerStyle(20);
   Graph_h_3002->SetMarkerSize(1.2);
   Graph_h_3002->GetXaxis()->SetNdivisions(505);
   Graph_h_3002->GetXaxis()->SetLabelFont(132);
   Graph_h_3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetXaxis()->SetTitleFont(132);
   Graph_h_3002->GetYaxis()->SetLabelFont(132);
   Graph_h_3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetYaxis()->SetTitleFont(42);
   Graph_h_3002->GetZaxis()->SetLabelFont(132);
   Graph_h_3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3002);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx3[106] = {
   0.3866667,
   0.3866667,
   0.4,
   0.4118519,
   0.4237037,
   0.4355556,
   0.4474074,
   0.4592593,
   0.4711111,
   0.482963,
   0.4948148,
   0.5066667,
   0.52,
   0.5318519,
   0.5437037,
   0.5555556,
   0.5674074,
   0.5792593,
   0.5911111,
   0.602963,
   0.6148148,
   0.6266667,
   0.64,
   0.6518519,
   0.6637037,
   0.6755556,
   0.6874074,
   0.6992593,
   0.7111111,
   0.722963,
   0.7348148,
   0.7466667,
   0.76,
   0.7718519,
   0.7837037,
   0.7955556,
   0.8074074,
   0.8192593,
   0.8311111,
   0.842963,
   0.8548148,
   0.8666667,
   0.88,
   0.8918519,
   0.9037037,
   0.9155556,
   0.9274074,
   0.9392593,
   0.9511111,
   0.962963,
   0.9748148,
   0.9866667,
   1,
   1.011852,
   1.023704,
   1.035556,
   1.047407,
   1.059259,
   1.071111,
   1.082963,
   1.094815,
   1.106667,
   1.12,
   1.131852,
   1.143704,
   1.155556,
   1.167407,
   1.179259,
   1.191111,
   1.202963,
   1.214815,
   1.226667,
   1.24,
   1.251852,
   1.263704,
   1.275556,
   1.287407,
   1.299259,
   1.311111,
   1.322963,
   1.334815,
   1.346667,
   1.36,
   1.371852,
   1.383704,
   1.395556,
   1.407407,
   1.419259,
   1.431111,
   1.442963,
   1.454815,
   1.466667,
   1.48,
   1.491852,
   1.503704,
   1.515556,
   1.527407,
   1.539259,
   1.551111,
   1.562963,
   1.574815,
   1.586667,
   1.6,
   1.6,
   1.611852,
   1.611852};
   Double_t pspol_phsp_Norm[]_fy3[106] = {
   0.09493754,
   0.09493754,
   0.09493754,
   0.09493754,
   0.09493754,
   0.2689882,
   0.4430388,
   0.7911401,
   1.313292,
   1.835444,
   2.531646,
   3.227849,
   4.098102,
   5.142406,
   6.012659,
   7.231013,
   8.275317,
   9.493672,
   10.71203,
   12.10443,
   13.32279,
   14.71519,
   16.1076,
   17.5,
   18.89241,
   20.28481,
   21.67722,
   23.06962,
   24.46203,
   25.85443,
   27.07279,
   28.46519,
   29.68354,
   30.9019,
   32.12025,
   33.33861,
   34.38291,
   35.42722,
   36.47152,
   37.34177,
   38.21203,
   39.08228,
   39.77848,
   40.47468,
   41.17089,
   41.69304,
   42.21519,
   42.56329,
   42.91139,
   43.25949,
   43.43354,
   43.6076,
   43.6076,
   43.6076,
   43.43354,
   43.43354,
   43.08544,
   42.91139,
   42.56329,
   42.21519,
   41.69304,
   41.17089,
   40.64873,
   39.95253,
   39.25633,
   38.56013,
   37.86392,
   36.99367,
   36.12342,
   35.25317,
   34.38291,
   33.33861,
   32.46835,
   31.42405,
   30.37975,
   29.33544,
   28.29114,
   27.24684,
   26.20253,
   25.15823,
   24.11392,
   23.06962,
   21.85127,
   20.80696,
   19.76266,
   18.71836,
   17.67405,
   16.62975,
   15.75949,
   14.71519,
   13.84494,
   12.80063,
   11.93038,
   11.06013,
   10.18987,
   9.493672,
   8.623418,
   7.927216,
   7.231013,
   6.534811,
   6.012659,
   5.316456,
   4.794305,
   4.794305,
   4.794305,
   0.09493754};
   TGraph *graph = new TGraph(106,pspol_phsp_Norm[]_fx3,pspol_phsp_Norm[]_fy3);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB3 = new TH1F("Graph_pspol_phsp_NormoBcB3","Projection of PhaseSpacePol(phsp)",106,0.2656,1.7344);
   Graph_pspol_phsp_NormoBcB3->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB3->SetMaximum(47.87242);
   Graph_pspol_phsp_NormoBcB3->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB3->SetStats(0);
   Graph_pspol_phsp_NormoBcB3->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB3->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB3->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB3->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB3->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB3->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB3->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB3->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]3);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx4[106] = {
   0.388,
   0.388,
   0.4,
   0.412,
   0.424,
   0.436,
   0.448,
   0.46,
   0.472,
   0.484,
   0.496,
   0.508,
   0.52,
   0.532,
   0.544,
   0.556,
   0.568,
   0.58,
   0.592,
   0.604,
   0.616,
   0.628,
   0.64,
   0.652,
   0.664,
   0.676,
   0.688,
   0.7,
   0.712,
   0.724,
   0.736,
   0.748,
   0.76,
   0.772,
   0.784,
   0.796,
   0.808,
   0.82,
   0.832,
   0.844,
   0.856,
   0.868,
   0.88,
   0.892,
   0.904,
   0.916,
   0.928,
   0.94,
   0.952,
   0.964,
   0.976,
   0.988,
   1,
   1.012,
   1.024,
   1.036,
   1.048,
   1.06,
   1.072,
   1.084,
   1.096,
   1.108,
   1.12,
   1.132,
   1.144,
   1.156,
   1.168,
   1.18,
   1.192,
   1.204,
   1.216,
   1.228,
   1.24,
   1.252,
   1.264,
   1.276,
   1.288,
   1.3,
   1.312,
   1.324,
   1.336,
   1.348,
   1.36,
   1.372,
   1.384,
   1.396,
   1.408,
   1.42,
   1.432,
   1.444,
   1.456,
   1.468,
   1.48,
   1.492,
   1.504,
   1.516,
   1.528,
   1.54,
   1.552,
   1.564,
   1.576,
   1.588,
   1.6,
   1.6,
   1.612,
   1.612};
   Double_t pspol_bcvhad_Norm[]_fy4[106] = {
   0,
   0,
   0,
   0,
   0.02706442,
   0.2724319,
   0.7362044,
   1.3768,
   2.157012,
   3.043906,
   4.008718,
   5.026754,
   6.077252,
   7.143234,
   8.21132,
   9.271512,
   10.31695,
   11.34363,
   12.35014,
   13.3373,
   14.30784,
   15.2661,
   16.21763,
   17.16886,
   18.12681,
   19.09869,
   20.09164,
   21.11244,
   22.16725,
   23.26134,
   24.39895,
   25.58306,
   26.8153,
   28.09582,
   29.42327,
   30.79469,
   32.20561,
   33.65003,
   35.1205,
   36.60824,
   38.10322,
   39.59436,
   41.06965,
   42.51638,
   43.92129,
   45.27082,
   46.55129,
   47.74912,
   48.85107,
   49.84443,
   50.71718,
   51.45826,
   52.0577,
   52.50674,
   52.79807,
   52.92584,
   52.88584,
   52.67551,
   52.29404,
   51.74234,
   51.0231,
   50.14071,
   49.10121,
   47.91225,
   46.58297,
   45.12388,
   43.54671,
   41.86428,
   40.09034,
   38.23934,
   36.32627,
   34.3665,
   32.37551,
   30.36873,
   28.36135,
   26.36812,
   24.40316,
   22.47978,
   20.61036,
   18.80618,
   17.07728,
   15.43241,
   13.8789,
   12.42264,
   11.06802,
   9.817913,
   8.673733,
   7.635435,
   6.701594,
   5.869487,
   5.135203,
   4.493761,
   3.939258,
   3.465019,
   3.063768,
   2.727797,
   2.449144,
   2.219773,
   2.031743,
   1.87738,
   1.749428,
   1.641194,
   1.546662,
   1.546662,
   1.546662,
   0};
   graph = new TGraph(106,pspol_bcvhad_Norm[]_fx4,pspol_bcvhad_Norm[]_fy4);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB4 = new TH1F("Graph_pspol_bcvhad_NormoBcB4","Projection of PhaseSpacePol(bcvhad)",106,0.2656,1.7344);
   Graph_pspol_bcvhad_NormoBcB4->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB4->SetMaximum(58.21843);
   Graph_pspol_bcvhad_NormoBcB4->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB4->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB4->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB4->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB4->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB4->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB4->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB4->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB4->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]4);
   
   graph->Draw("l");
   
   TH1D *frame_11bcc1b0__5 = new TH1D("frame_11bcc1b0__5","A RooPlot of \"\"",100,0.4,1.6);
   frame_11bcc1b0__5->SetBinContent(1,98.39341);
   frame_11bcc1b0__5->SetMinimum(-10);
   frame_11bcc1b0__5->SetMaximum(100);
   frame_11bcc1b0__5->SetEntries(1);
   frame_11bcc1b0__5->SetDirectory(0);
   frame_11bcc1b0__5->SetStats(0);
   frame_11bcc1b0__5->SetMarkerStyle(20);
   frame_11bcc1b0__5->SetMarkerSize(1.2);
   frame_11bcc1b0__5->GetXaxis()->SetNdivisions(505);
   frame_11bcc1b0__5->GetXaxis()->SetLabelFont(132);
   frame_11bcc1b0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_11bcc1b0__5->GetXaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__5->GetXaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__5->GetXaxis()->SetTitleFont(132);
   frame_11bcc1b0__5->GetYaxis()->SetLabelFont(132);
   frame_11bcc1b0__5->GetYaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__5->GetYaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__5->GetYaxis()->SetTitleFont(42);
   frame_11bcc1b0__5->GetZaxis()->SetLabelFont(132);
   frame_11bcc1b0__5->GetZaxis()->SetLabelSize(0.05);
   frame_11bcc1b0__5->GetZaxis()->SetTitleSize(0.06);
   frame_11bcc1b0__5->GetZaxis()->SetTitleFont(42);
   frame_11bcc1b0__5->Draw("AXISSAME");
   TLine *line = new TLine(0.4,0,1.6,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__6 = new TH1D("h_1000__6","",20,0.4,1.6);
   h_1000__6->SetBinContent(1,0.3491912);
   h_1000__6->SetBinContent(2,0.9469539);
   h_1000__6->SetBinContent(3,-1.880806);
   h_1000__6->SetBinContent(4,7.941588);
   h_1000__6->SetBinContent(5,17.90828);
   h_1000__6->SetBinContent(6,7.802252);
   h_1000__6->SetBinContent(7,19.13837);
   h_1000__6->SetBinContent(8,42.25556);
   h_1000__6->SetBinContent(9,39.80518);
   h_1000__6->SetBinContent(10,55.8592);
   h_1000__6->SetBinContent(11,81.0062);
   h_1000__6->SetBinContent(12,45.76336);
   h_1000__6->SetBinContent(13,43.84257);
   h_1000__6->SetBinContent(14,32.98438);
   h_1000__6->SetBinContent(15,43.85288);
   h_1000__6->SetBinContent(16,15.12205);
   h_1000__6->SetBinContent(17,17.65996);
   h_1000__6->SetBinContent(18,11.27348);
   h_1000__6->SetBinContent(19,0.9192079);
   h_1000__6->SetBinContent(20,1.848235);
   h_1000__6->SetBinError(1,0.8313285);
   h_1000__6->SetBinError(2,2.530445);
   h_1000__6->SetBinError(3,3.125283);
   h_1000__6->SetBinError(4,5.498325);
   h_1000__6->SetBinError(5,6.375555);
   h_1000__6->SetBinError(6,5.712996);
   h_1000__6->SetBinError(7,7.440402);
   h_1000__6->SetBinError(8,9.353301);
   h_1000__6->SetBinError(9,9.625325);
   h_1000__6->SetBinError(10,10.51981);
   h_1000__6->SetBinError(11,12.46342);
   h_1000__6->SetBinError(12,10.53913);
   h_1000__6->SetBinError(13,10.16809);
   h_1000__6->SetBinError(14,9.239213);
   h_1000__6->SetBinError(15,9.531301);
   h_1000__6->SetBinError(16,7.091098);
   h_1000__6->SetBinError(17,6.620839);
   h_1000__6->SetBinError(18,4.984249);
   h_1000__6->SetBinError(19,3.275298);
   h_1000__6->SetBinError(20,2.873079);
   h_1000__6->SetEntries(862);
   h_1000__6->SetStats(0);
   h_1000__6->SetMarkerStyle(20);
   h_1000__6->SetMarkerSize(1.2);
   h_1000__6->GetXaxis()->SetNdivisions(505);
   h_1000__6->GetXaxis()->SetLabelFont(132);
   h_1000__6->GetXaxis()->SetLabelOffset(0.015);
   h_1000__6->GetXaxis()->SetLabelSize(0.05);
   h_1000__6->GetXaxis()->SetTitleSize(0.06);
   h_1000__6->GetXaxis()->SetTitleFont(132);
   h_1000__6->GetYaxis()->SetLabelFont(132);
   h_1000__6->GetYaxis()->SetLabelSize(0.05);
   h_1000__6->GetYaxis()->SetTitleSize(0.06);
   h_1000__6->GetYaxis()->SetTitleFont(42);
   h_1000__6->GetZaxis()->SetLabelFont(132);
   h_1000__6->GetZaxis()->SetLabelSize(0.05);
   h_1000__6->GetZaxis()->SetTitleSize(0.06);
   h_1000__6->GetZaxis()->SetTitleFont(42);
   h_1000__6->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4d.C <==
void m3pi_min_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 14:13:03 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1925926,-24.17721,1.674074,64.43038);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_127babe0__1 = new TH1D("frame_127babe0__1","A RooPlot of \"\"",100,0.4,1.6);
   frame_127babe0__1->SetBinContent(1,52.5354);
   frame_127babe0__1->SetMinimum(-10);
   frame_127babe0__1->SetMaximum(60);
   frame_127babe0__1->SetEntries(1);
   frame_127babe0__1->SetDirectory(0);
   frame_127babe0__1->SetStats(0);
   frame_127babe0__1->SetMarkerStyle(20);
   frame_127babe0__1->SetMarkerSize(1.2);
   frame_127babe0__1->GetXaxis()->SetNdivisions(505);
   frame_127babe0__1->GetXaxis()->SetLabelFont(132);
   frame_127babe0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_127babe0__1->GetXaxis()->SetLabelSize(0.05);
   frame_127babe0__1->GetXaxis()->SetTitleSize(0.06);
   frame_127babe0__1->GetXaxis()->SetTitleFont(132);
   frame_127babe0__1->GetYaxis()->SetLabelFont(132);
   frame_127babe0__1->GetYaxis()->SetLabelSize(0.05);
   frame_127babe0__1->GetYaxis()->SetTitleSize(0.06);
   frame_127babe0__1->GetYaxis()->SetTitleFont(42);
   frame_127babe0__1->GetZaxis()->SetLabelFont(132);
   frame_127babe0__1->GetZaxis()->SetLabelSize(0.05);
   frame_127babe0__1->GetZaxis()->SetTitleSize(0.06);
   frame_127babe0__1->GetZaxis()->SetTitleFont(42);
   frame_127babe0__1->Draw("FUNC");
   
   Double_t h__fx3001[20] = {
   0.43,
   0.49,
   0.55,
   0.61,
   0.67,
   0.73,
   0.79,
   0.85,
   0.91,
   0.97,
   1.03,
   1.09,
   1.15,
   1.21,
   1.27,
   1.33,
   1.39,
   1.45,
   1.51,
   1.57};
   Double_t h__fy3001[20] = {
   1.953569,
   1.348273,
   2.346245,
   2.197071,
   4.784894,
   9.718461,
   11.80316,
   4.794257,
   28.49585,
   28.8082,
   28.85082,
   40.98844,
   31.63599,
   16.24809,
   19.06389,
   8.228512,
   9.080614,
   -3.516883,
   -0.3513419,
   -3.317478};
   Double_t h__felx3001[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fely3001[20] = {
   1.560853,
   1.889421,
   2.915787,
   3.070648,
   4.058612,
   4.871761,
   5.833908,
   5.059602,
   7.442869,
   7.63445,
   7.908189,
   8.777884,
   7.781995,
   6.746344,
   6.097874,
   5.025935,
   4.823243,
   2.098275,
   1.472604,
   0.787685};
   Double_t h__fehx3001[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fehy3001[20] = {
   1.560853,
   1.889421,
   2.915787,
   3.070648,
   4.058612,
   4.871761,
   5.833908,
   5.059602,
   7.442869,
   7.63445,
   7.908189,
   8.777884,
   7.781995,
   6.746344,
   6.097874,
   5.025935,
   4.823243,
   2.098275,
   1.472604,
   0.787685};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.28,1.72);
   Graph_h_3001->SetMinimum(-11.15331);
   Graph_h_3001->SetMaximum(55.30447);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[106] = {
   0.388,
   0.388,
   0.4,
   0.412,
   0.424,
   0.436,
   0.448,
   0.46,
   0.472,
   0.484,
   0.496,
   0.508,
   0.52,
   0.532,
   0.544,
   0.556,
   0.568,
   0.58,
   0.592,
   0.604,
   0.616,
   0.628,
   0.64,
   0.652,
   0.664,
   0.676,
   0.688,
   0.7,
   0.712,
   0.724,
   0.736,
   0.748,
   0.76,
   0.772,
   0.784,
   0.796,
   0.808,
   0.82,
   0.832,
   0.844,
   0.856,
   0.868,
   0.88,
   0.892,
   0.904,
   0.916,
   0.928,
   0.94,
   0.952,
   0.964,
   0.976,
   0.988,
   1,
   1.012,
   1.024,
   1.036,
   1.048,
   1.06,
   1.072,
   1.084,
   1.096,
   1.108,
   1.12,
   1.132,
   1.144,
   1.156,
   1.168,
   1.18,
   1.192,
   1.204,
   1.216,
   1.228,
   1.24,
   1.252,
   1.264,
   1.276,
   1.288,
   1.3,
   1.312,
   1.324,
   1.336,
   1.348,
   1.36,
   1.372,
   1.384,
   1.396,
   1.408,
   1.42,
   1.432,
   1.444,
   1.456,
   1.468,
   1.48,
   1.492,
   1.504,
   1.516,
   1.528,
   1.54,
   1.552,
   1.564,
   1.576,
   1.588,
   1.6,
   1.6,
   1.612,
   1.612};
   Double_t pspol_phsp_Norm[]_fy1[106] = {
   0,
   0,
   0,
   0,
   0.005417074,
   0.0578188,
   0.1655626,
   0.3278712,
   0.5435826,
   0.8111866,
   1.12886,
   1.4945,
   1.905759,
   2.36007,
   2.85468,
   3.386677,
   3.953015,
   4.55054,
   5.176013,
   5.826131,
   6.49755,
   7.186904,
   7.890822,
   8.605949,
   9.328955,
   10.05656,
   10.78554,
   11.51273,
   12.23508,
   12.94959,
   13.65341,
   14.34376,
   15.018,
   15.67363,
   16.30825,
   16.91964,
   17.50569,
   18.06445,
   18.59413,
   19.09308,
   19.5598,
   19.99297,
   20.3914,
   20.75407,
   21.08013,
   21.36885,
   21.61968,
   21.83222,
   22.0062,
   22.14152,
   22.23819,
   22.2964,
   22.31644,
   22.29874,
   22.24385,
   22.15246,
   22.02534,
   21.8634,
   21.66763,
   21.43913,
   21.17909,
   20.88877,
   20.56953,
   20.22279,
   19.85002,
   19.45276,
   19.03262,
   18.59122,
   18.13024,
   17.65138,
   17.15636,
   16.64694,
   16.12487,
   15.5919,
   15.04979,
   14.50028,
   13.94512,
   13.386,
   12.82461,
   12.2626,
   11.70158,
   11.14312,
   10.58874,
   10.0399,
   9.498012,
   8.964418,
   8.440394,
   7.92715,
   7.425816,
   6.93745,
   6.463026,
   6.003439,
   5.559494,
   5.131914,
   4.721332,
   4.328291,
   3.953243,
   3.59655,
   3.258484,
   2.939225,
   2.638862,
   2.357398,
   2.094744,
   2.094744,
   2.094744,
   0};
   TGraph *graph = new TGraph(106,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",106,0.2656,1.7344);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(24.54808);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx2[106] = {
   0.388,
   0.388,
   0.4,
   0.412,
   0.424,
   0.436,
   0.448,
   0.46,
   0.472,
   0.484,
   0.496,
   0.508,
   0.52,
   0.532,
   0.544,
   0.556,
   0.568,
   0.58,
   0.592,
   0.604,
   0.616,
   0.628,
   0.64,
   0.652,
   0.664,
   0.676,
   0.688,
   0.7,
   0.712,
   0.724,
   0.736,
   0.748,
   0.76,
   0.772,
   0.784,
   0.796,
   0.808,
   0.82,
   0.832,
   0.844,
   0.856,
   0.868,
   0.88,
   0.892,
   0.904,
   0.916,
   0.928,
   0.94,
   0.952,
   0.964,
   0.976,
   0.988,
   1,
   1.012,
   1.024,
   1.036,
   1.048,
   1.06,
   1.072,
   1.084,
   1.096,
   1.108,
   1.12,
   1.132,
   1.144,
   1.156,
   1.168,
   1.18,
   1.192,
   1.204,
   1.216,
   1.228,
   1.24,
   1.252,
   1.264,
   1.276,
   1.288,
   1.3,
   1.312,
   1.324,
   1.336,
   1.348,
   1.36,
   1.372,
   1.384,
   1.396,
   1.408,
   1.42,
   1.432,
   1.444,
   1.456,
   1.468,
   1.48,
   1.492,
   1.504,
   1.516,
   1.528,
   1.54,
   1.552,
   1.564,
   1.576,
   1.588,
   1.6,
   1.6,
   1.612,
   1.612};
   Double_t pspol_bcvhad_Norm[]_fy2[106] = {
   0,
   0,
   0,
   0,
   0.01140764,
   0.1146831,
   0.3094969,
   0.5779845,
   0.9041865,
   1.274018,
   1.675246,
   2.097461,
   2.532039,
   2.972094,
   3.412407,
   3.849339,
   4.280728,
   4.705766,
   5.124858,
   5.539473,
   5.95198,
   6.365476,
   6.783613,
   7.21042,
   7.650128,
   8.107002,
   8.585176,
   9.088504,
   9.620421,
   10.18382,
   10.78093,
   11.41326,
   12.08149,
   12.78544,
   13.52405,
   14.29531,
   15.09636,
   15.92343,
   16.77192,
   17.63645,
   18.51096,
   19.38876,
   20.26262,
   21.12492,
   21.96776,
   22.78302,
   23.56256,
   24.29829,
   24.98234,
   25.60711,
   26.16546,
   26.65079,
   27.05713,
   27.37923,
   27.61267,
   27.75389,
   27.80029,
   27.7502,
   27.603,
   27.35906,
   27.01975,
   26.58745,
   26.0655,
   25.45816,
   24.77055,
   24.00858,
   23.17886,
   22.28864,
   21.34567,
   20.35814,
   19.33454,
   18.28354,
   17.21391,
   16.13437,
   15.05349,
   13.97961,
   12.92066,
   11.88415,
   10.87701,
   9.905569,
   8.975429,
   8.091453,
   7.257698,
   6.477391,
   5.752911,
   5.085786,
   4.476706,
   3.925544,
   3.4314,
   2.992652,
   2.607015,
   2.271618,
   1.983089,
   1.737639,
   1.531165,
   1.359345,
   1.217742,
   1.101904,
   1.007462,
   0.930223,
   0.866258,
   0.8119755,
   0.7641886,
   0.7641886,
   0.7641886,
   0};
   graph = new TGraph(106,pspol_bcvhad_Norm[]_fx2,pspol_bcvhad_Norm[]_fy2);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB2 = new TH1F("Graph_pspol_bcvhad_NormoBcB2","Projection of PhaseSpacePol(bcvhad)",106,0.2656,1.7344);
   Graph_pspol_bcvhad_NormoBcB2->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMaximum(30.58032);
   Graph_pspol_bcvhad_NormoBcB2->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB2->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_127babe0__2 = new TH1D("frame_127babe0__2","A RooPlot of \"\"",100,0.4,1.6);
   frame_127babe0__2->SetBinContent(1,52.5354);
   frame_127babe0__2->SetMinimum(-10);
   frame_127babe0__2->SetMaximum(60);
   frame_127babe0__2->SetEntries(1);
   frame_127babe0__2->SetDirectory(0);
   frame_127babe0__2->SetStats(0);
   frame_127babe0__2->SetMarkerStyle(20);
   frame_127babe0__2->SetMarkerSize(1.2);
   frame_127babe0__2->GetXaxis()->SetNdivisions(505);
   frame_127babe0__2->GetXaxis()->SetLabelFont(132);
   frame_127babe0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_127babe0__2->GetXaxis()->SetLabelSize(0.05);
   frame_127babe0__2->GetXaxis()->SetTitleSize(0.06);
   frame_127babe0__2->GetXaxis()->SetTitleFont(132);
   frame_127babe0__2->GetYaxis()->SetLabelFont(132);
   frame_127babe0__2->GetYaxis()->SetLabelSize(0.05);
   frame_127babe0__2->GetYaxis()->SetTitleSize(0.06);
   frame_127babe0__2->GetYaxis()->SetTitleFont(42);
   frame_127babe0__2->GetZaxis()->SetLabelFont(132);
   frame_127babe0__2->GetZaxis()->SetLabelSize(0.05);
   frame_127babe0__2->GetZaxis()->SetTitleSize(0.06);
   frame_127babe0__2->GetZaxis()->SetTitleFont(42);
   frame_127babe0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.4,0,1.6,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","",20,0.4,1.6);
   h_1000__3->SetBinContent(1,1.953569);
   h_1000__3->SetBinContent(2,1.348273);
   h_1000__3->SetBinContent(3,2.346245);
   h_1000__3->SetBinContent(4,2.197071);
   h_1000__3->SetBinContent(5,4.784894);
   h_1000__3->SetBinContent(6,9.718461);
   h_1000__3->SetBinContent(7,11.80316);
   h_1000__3->SetBinContent(8,4.794256);
   h_1000__3->SetBinContent(9,28.49585);
   h_1000__3->SetBinContent(10,28.8082);
   h_1000__3->SetBinContent(11,28.85082);
   h_1000__3->SetBinContent(12,40.98844);
   h_1000__3->SetBinContent(13,31.63599);
   h_1000__3->SetBinContent(14,16.24809);
   h_1000__3->SetBinContent(15,19.06389);
   h_1000__3->SetBinContent(16,8.228512);
   h_1000__3->SetBinContent(17,9.080614);
   h_1000__3->SetBinContent(18,-3.516883);
   h_1000__3->SetBinContent(19,-0.3513419);
   h_1000__3->SetBinContent(20,-3.317478);
   h_1000__3->SetBinContent(21,-1.319039);
   h_1000__3->SetBinError(1,1.560853);
   h_1000__3->SetBinError(2,1.889421);
   h_1000__3->SetBinError(3,2.915787);
   h_1000__3->SetBinError(4,3.070648);
   h_1000__3->SetBinError(5,4.058612);
   h_1000__3->SetBinError(6,4.871761);
   h_1000__3->SetBinError(7,5.833908);
   h_1000__3->SetBinError(8,5.059602);
   h_1000__3->SetBinError(9,7.442869);
   h_1000__3->SetBinError(10,7.63445);
   h_1000__3->SetBinError(11,7.908189);
   h_1000__3->SetBinError(12,8.777884);
   h_1000__3->SetBinError(13,7.781995);
   h_1000__3->SetBinError(14,6.746344);
   h_1000__3->SetBinError(15,6.097874);
   h_1000__3->SetBinError(16,5.025935);
   h_1000__3->SetBinError(17,4.823243);
   h_1000__3->SetBinError(18,2.098275);
   h_1000__3->SetBinError(19,1.472604);
   h_1000__3->SetBinError(20,0.787685);
   h_1000__3->SetBinError(21,0.4991253);
   h_1000__3->SetEntries(742);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4e.C <==
void m3pi_ppp_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 14:26:17 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1925926,-11.07595,1.674074,26.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_123c9eb0__1 = new TH1D("frame_123c9eb0__1","A RooPlot of \"\"",100,0.4,1.6);
   frame_123c9eb0__1->SetBinContent(1,20.44659);
   frame_123c9eb0__1->SetMinimum(-5);
   frame_123c9eb0__1->SetMaximum(25);
   frame_123c9eb0__1->SetEntries(1);
   frame_123c9eb0__1->SetDirectory(0);
   frame_123c9eb0__1->SetStats(0);
   frame_123c9eb0__1->SetMarkerStyle(20);
   frame_123c9eb0__1->SetMarkerSize(1.2);
   frame_123c9eb0__1->GetXaxis()->SetNdivisions(505);
   frame_123c9eb0__1->GetXaxis()->SetLabelFont(132);
   frame_123c9eb0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_123c9eb0__1->GetXaxis()->SetLabelSize(0.05);
   frame_123c9eb0__1->GetXaxis()->SetTitleSize(0.06);
   frame_123c9eb0__1->GetXaxis()->SetTitleFont(132);
   frame_123c9eb0__1->GetYaxis()->SetLabelFont(132);
   frame_123c9eb0__1->GetYaxis()->SetLabelSize(0.05);
   frame_123c9eb0__1->GetYaxis()->SetTitleSize(0.06);
   frame_123c9eb0__1->GetYaxis()->SetTitleFont(42);
   frame_123c9eb0__1->GetZaxis()->SetLabelFont(132);
   frame_123c9eb0__1->GetZaxis()->SetLabelSize(0.05);
   frame_123c9eb0__1->GetZaxis()->SetTitleSize(0.06);
   frame_123c9eb0__1->GetZaxis()->SetTitleFont(42);
   frame_123c9eb0__1->Draw("FUNC");
   
   Double_t h__fx3001[20] = {
   0.43,
   0.49,
   0.55,
   0.61,
   0.67,
   0.73,
   0.79,
   0.85,
   0.91,
   0.97,
   1.03,
   1.09,
   1.15,
   1.21,
   1.27,
   1.33,
   1.39,
   1.45,
   1.51,
   1.57};
   Double_t h__fy3001[20] = {
   0.5226783,
   0.2655185,
   3.063557,
   1.039857,
   3.474579,
   7.533134,
   3.276392,
   4.225826,
   4.709071,
   4.459919,
   8.901352,
   14.36927,
   11.68965,
   3.967434,
   2.474476,
   4.487023,
   1.360553,
   -0.1377287,
   -1.052091,
   2.155068};
   Double_t h__felx3001[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fely3001[20] = {
   1.274446,
   1.406331,
   2.724603,
   2.40233,
   3.042368,
   3.975391,
   2.750231,
   3.364923,
   3.384198,
   3.555703,
   4.250287,
   5.009955,
   4.626142,
   3.536333,
   2.64043,
   3.291496,
   2.302651,
   1.83024,
   0.4348117,
   1.875092};
   Double_t h__fehx3001[20] = {
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03,
   0.03};
   Double_t h__fehy3001[20] = {
   1.274446,
   1.406331,
   2.724603,
   2.40233,
   3.042368,
   3.975391,
   2.750231,
   3.364923,
   3.384198,
   3.555703,
   4.250287,
   5.009955,
   4.626142,
   3.536333,
   2.64043,
   3.291496,
   2.302651,
   1.83024,
   0.4348117,
   1.875092};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.28,1.72);
   Graph_h_3001->SetMinimum(-4.102688);
   Graph_h_3001->SetMaximum(21.51395);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[106] = {
   0.388,
   0.388,
   0.4,
   0.412,
   0.424,
   0.436,
   0.448,
   0.46,
   0.472,
   0.484,
   0.496,
   0.508,
   0.52,
   0.532,
   0.544,
   0.556,
   0.568,
   0.58,
   0.592,
   0.604,
   0.616,
   0.628,
   0.64,
   0.652,
   0.664,
   0.676,
   0.688,
   0.7,
   0.712,
   0.724,
   0.736,
   0.748,
   0.76,
   0.772,
   0.784,
   0.796,
   0.808,
   0.82,
   0.832,
   0.844,
   0.856,
   0.868,
   0.88,
   0.892,
   0.904,
   0.916,
   0.928,
   0.94,
   0.952,
   0.964,
   0.976,
   0.988,
   1,
   1.012,
   1.024,
   1.036,
   1.048,
   1.06,
   1.072,
   1.084,
   1.096,
   1.108,
   1.12,
   1.132,
   1.144,
   1.156,
   1.168,
   1.18,
   1.192,
   1.204,
   1.216,
   1.228,
   1.24,
   1.252,
   1.264,
   1.276,
   1.288,
   1.3,
   1.312,
   1.324,
   1.336,
   1.348,
   1.36,
   1.372,
   1.384,
   1.396,
   1.408,
   1.42,
   1.432,
   1.444,
   1.456,
   1.468,
   1.48,
   1.492,
   1.504,
   1.516,
   1.528,
   1.54,
   1.552,
   1.564,
   1.576,
   1.588,
   1.6,
   1.6,
   1.612,
   1.612};
   Double_t pspol_phsp_Norm[]_fy1[106] = {
   0,
   0,
   0,
   0,
   0.001679336,
   0.01796955,
   0.05157831,
   0.1023747,
   0.1700951,
   0.2543554,
   0.3546624,
   0.470425,
   0.600965,
   0.7455268,
   0.9032873,
   1.073365,
   1.254829,
   1.446707,
   1.647992,
   1.857652,
   2.074636,
   2.297879,
   2.52631,
   2.758859,
   2.994459,
   3.232052,
   3.470599,
   3.709074,
   3.946479,
   4.18184,
   4.414213,
   4.64269,
   4.866396,
   5.084497,
   5.296198,
   5.500746,
   5.697437,
   5.885607,
   6.064645,
   6.233984,
   6.393108,
   6.54155,
   6.678894,
   6.804773,
   6.91887,
   7.020918,
   7.110702,
   7.188053,
   7.252851,
   7.305025,
   7.344549,
   7.371444,
   7.385773,
   7.387645,
   7.377208,
   7.354651,
   7.320202,
   7.274124,
   7.216716,
   7.148311,
   7.06927,
   6.979986,
   6.880878,
   6.77239,
   6.654989,
   6.529163,
   6.395419,
   6.254278,
   6.106279,
   5.95197,
   5.79191,
   5.626666,
   5.456811,
   5.282919,
   5.105568,
   4.925334,
   4.74279,
   4.558503,
   4.373037,
   4.186942,
   4.00076,
   3.815022,
   3.630241,
   3.446918,
   3.265533,
   3.086549,
   2.910408,
   2.737531,
   2.568313,
   2.403129,
   2.242324,
   2.086221,
   1.935112,
   1.789263,
   1.64891,
   1.514262,
   1.385495,
   1.262758,
   1.146168,
   1.035811,
   0.9317451,
   0.8339957,
   0.7425596,
   0.7425596,
   0.7425596,
   0};
   TGraph *graph = new TGraph(106,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",106,0.2656,1.7344);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(8.12641);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx2[106] = {
   0.388,
   0.388,
   0.4,
   0.412,
   0.424,
   0.436,
   0.448,
   0.46,
   0.472,
   0.484,
   0.496,
   0.508,
   0.52,
   0.532,
   0.544,
   0.556,
   0.568,
   0.58,
   0.592,
   0.604,
   0.616,
   0.628,
   0.64,
   0.652,
   0.664,
   0.676,
   0.688,
   0.7,
   0.712,
   0.724,
   0.736,
   0.748,
   0.76,
   0.772,
   0.784,
   0.796,
   0.808,
   0.82,
   0.832,
   0.844,
   0.856,
   0.868,
   0.88,
   0.892,
   0.904,
   0.916,
   0.928,
   0.94,
   0.952,
   0.964,
   0.976,
   0.988,
   1,
   1.012,
   1.024,
   1.036,
   1.048,
   1.06,
   1.072,
   1.084,
   1.096,
   1.108,
   1.12,
   1.132,
   1.144,
   1.156,
   1.168,
   1.18,
   1.192,
   1.204,
   1.216,
   1.228,
   1.24,
   1.252,
   1.264,
   1.276,
   1.288,
   1.3,
   1.312,
   1.324,
   1.336,
   1.348,
   1.36,
   1.372,
   1.384,
   1.396,
   1.408,
   1.42,
   1.432,
   1.444,
   1.456,
   1.468,
   1.48,
   1.492,
   1.504,
   1.516,
   1.528,
   1.54,
   1.552,
   1.564,
   1.576,
   1.588,
   1.6,
   1.6,
   1.612,
   1.612};
   Double_t pspol_bcvhad_Norm[]_fy2[106] = {
   0,
   0,
   0,
   0,
   0.003632747,
   0.03659453,
   0.0989645,
   0.1852149,
   0.2903934,
   0.4101169,
   0.5405674,
   0.6784868,
   0.8211679,
   0.9664409,
   1.112654,
   1.25865,
   1.403731,
   1.547622,
   1.690432,
   1.832602,
   1.974853,
   2.118139,
   2.263584,
   2.41243,
   2.56598,
   2.725545,
   2.892391,
   3.067692,
   3.252485,
   3.44763,
   3.653774,
   3.871328,
   4.100436,
   4.340966,
   4.592496,
   4.854311,
   5.125406,
   5.404491,
   5.690013,
   5.980164,
   6.272914,
   6.566037,
   6.857138,
   7.143697,
   7.423097,
   7.69267,
   7.949732,
   8.191628,
   8.41577,
   8.619674,
   8.801004,
   8.957601,
   9.087519,
   9.189054,
   9.260773,
   9.301532,
   9.310495,
   9.287149,
   9.231313,
   9.143139,
   9.023116,
   8.872057,
   8.691098,
   8.481676,
   8.245513,
   7.984595,
   7.70114,
   7.397574,
   7.076496,
   6.740646,
   6.392863,
   6.036055,
   5.673156,
   5.30709,
   4.940732,
   4.576875,
   4.218192,
   3.867203,
   3.526248,
   3.197461,
   2.882741,
   2.58374,
   2.301843,
   2.038157,
   1.793509,
   1.568441,
   1.363213,
   1.177815,
   1.011972,
   0.8651672,
   0.7366583,
   0.6255029,
   0.5305849,
   0.4506444,
   0.3843086,
   0.3301249,
   0.2865943,
   0.2522049,
   0.2254643,
   0.2049311,
   0.1892436,
   0.1771458,
   0.1675099,
   0.1675099,
   0.1675099,
   0};
   graph = new TGraph(106,pspol_bcvhad_Norm[]_fx2,pspol_bcvhad_Norm[]_fy2);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB2 = new TH1F("Graph_pspol_bcvhad_NormoBcB2","Projection of PhaseSpacePol(bcvhad)",106,0.2656,1.7344);
   Graph_pspol_bcvhad_NormoBcB2->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMaximum(10.24154);
   Graph_pspol_bcvhad_NormoBcB2->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB2->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_123c9eb0__2 = new TH1D("frame_123c9eb0__2","A RooPlot of \"\"",100,0.4,1.6);
   frame_123c9eb0__2->SetBinContent(1,20.44659);
   frame_123c9eb0__2->SetMinimum(-5);
   frame_123c9eb0__2->SetMaximum(25);
   frame_123c9eb0__2->SetEntries(1);
   frame_123c9eb0__2->SetDirectory(0);
   frame_123c9eb0__2->SetStats(0);
   frame_123c9eb0__2->SetMarkerStyle(20);
   frame_123c9eb0__2->SetMarkerSize(1.2);
   frame_123c9eb0__2->GetXaxis()->SetNdivisions(505);
   frame_123c9eb0__2->GetXaxis()->SetLabelFont(132);
   frame_123c9eb0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_123c9eb0__2->GetXaxis()->SetLabelSize(0.05);
   frame_123c9eb0__2->GetXaxis()->SetTitleSize(0.06);
   frame_123c9eb0__2->GetXaxis()->SetTitleFont(132);
   frame_123c9eb0__2->GetYaxis()->SetLabelFont(132);
   frame_123c9eb0__2->GetYaxis()->SetLabelSize(0.05);
   frame_123c9eb0__2->GetYaxis()->SetTitleSize(0.06);
   frame_123c9eb0__2->GetYaxis()->SetTitleFont(42);
   frame_123c9eb0__2->GetZaxis()->SetLabelFont(132);
   frame_123c9eb0__2->GetZaxis()->SetLabelSize(0.05);
   frame_123c9eb0__2->GetZaxis()->SetTitleSize(0.06);
   frame_123c9eb0__2->GetZaxis()->SetTitleFont(42);
   frame_123c9eb0__2->Draw("AXISSAME");
   TLine *line = new TLine(0.4,0,1.6,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","",20,0.4,1.6);
   h_1000__3->SetBinContent(1,0.5226783);
   h_1000__3->SetBinContent(2,0.2655185);
   h_1000__3->SetBinContent(3,3.063557);
   h_1000__3->SetBinContent(4,1.039857);
   h_1000__3->SetBinContent(5,3.474579);
   h_1000__3->SetBinContent(6,7.533134);
   h_1000__3->SetBinContent(7,3.276392);
   h_1000__3->SetBinContent(8,4.225826);
   h_1000__3->SetBinContent(9,4.709071);
   h_1000__3->SetBinContent(10,4.459919);
   h_1000__3->SetBinContent(11,8.901352);
   h_1000__3->SetBinContent(12,14.36927);
   h_1000__3->SetBinContent(13,11.68965);
   h_1000__3->SetBinContent(14,3.967434);
   h_1000__3->SetBinContent(15,2.474476);
   h_1000__3->SetBinContent(16,4.487023);
   h_1000__3->SetBinContent(17,1.360553);
   h_1000__3->SetBinContent(18,-0.1377287);
   h_1000__3->SetBinContent(19,-1.052091);
   h_1000__3->SetBinContent(20,2.155068);
   h_1000__3->SetBinContent(21,-0.466915);
   h_1000__3->SetBinError(1,1.274446);
   h_1000__3->SetBinError(2,1.406331);
   h_1000__3->SetBinError(3,2.724603);
   h_1000__3->SetBinError(4,2.40233);
   h_1000__3->SetBinError(5,3.042368);
   h_1000__3->SetBinError(6,3.975391);
   h_1000__3->SetBinError(7,2.750231);
   h_1000__3->SetBinError(8,3.364923);
   h_1000__3->SetBinError(9,3.384198);
   h_1000__3->SetBinError(10,3.555703);
   h_1000__3->SetBinError(11,4.250287);
   h_1000__3->SetBinError(12,5.009955);
   h_1000__3->SetBinError(13,4.626142);
   h_1000__3->SetBinError(14,3.536333);
   h_1000__3->SetBinError(15,2.64043);
   h_1000__3->SetBinError(16,3.291496);
   h_1000__3->SetBinError(17,2.302651);
   h_1000__3->SetBinError(18,1.83024);
   h_1000__3->SetBinError(19,0.4348117);
   h_1000__3->SetBinError(20,1.875092);
   h_1000__3->SetBinError(21,0.2841068);
   h_1000__3->SetEntries(662);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4f.C <==
void m4pi_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 14:35:25 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.7271605,-22.1519,1.961728,53.79747);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11e69560__1 = new TH1D("frame_11e69560__1","A RooPlot of \"\"",100,0.9,1.9);
   frame_11e69560__1->SetBinContent(1,41.06677);
   frame_11e69560__1->SetMinimum(-10);
   frame_11e69560__1->SetMaximum(50);
   frame_11e69560__1->SetEntries(1);
   frame_11e69560__1->SetDirectory(0);
   frame_11e69560__1->SetStats(0);
   frame_11e69560__1->SetMarkerStyle(20);
   frame_11e69560__1->SetMarkerSize(1.2);
   frame_11e69560__1->GetXaxis()->SetNdivisions(505);
   frame_11e69560__1->GetXaxis()->SetLabelFont(132);
   frame_11e69560__1->GetXaxis()->SetLabelOffset(0.015);
   frame_11e69560__1->GetXaxis()->SetLabelSize(0.05);
   frame_11e69560__1->GetXaxis()->SetTitleSize(0.06);
   frame_11e69560__1->GetXaxis()->SetTitleFont(132);
   frame_11e69560__1->GetYaxis()->SetLabelFont(132);
   frame_11e69560__1->GetYaxis()->SetLabelSize(0.05);
   frame_11e69560__1->GetYaxis()->SetTitleSize(0.06);
   frame_11e69560__1->GetYaxis()->SetTitleFont(42);
   frame_11e69560__1->GetZaxis()->SetLabelFont(132);
   frame_11e69560__1->GetZaxis()->SetLabelSize(0.05);
   frame_11e69560__1->GetZaxis()->SetTitleSize(0.06);
   frame_11e69560__1->GetZaxis()->SetTitleFont(42);
   frame_11e69560__1->Draw("FUNC");
   
   Double_t h__fx3001[20] = {
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875};
   Double_t h__fy3001[20] = {
   -2.353042,
   -0.3406532,
   1.045338,
   0.6252431,
   7.310876,
   10.69588,
   5.985137,
   20.54892,
   24.91855,
   15.41347,
   21.84437,
   27.3598,
   29.30397,
   22.72898,
   31.16268,
   22.56654,
   6.283209,
   1.520497,
   -0.8377895,
   1.699367};
   Double_t h__felx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fely3001[20] = {
   0.641784,
   1.80441,
   2.947795,
   2.562148,
   3.727306,
   4.680989,
   4.470993,
   6.139967,
   6.7458,
   5.718635,
   6.728443,
   7.259815,
   7.723971,
   7.237015,
   7.736832,
   6.558605,
   4.745113,
   4.506588,
   3.608018,
   3.080399};
   Double_t h__fehx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fehy3001[20] = {
   0.641784,
   1.80441,
   2.947795,
   2.562148,
   3.727306,
   4.680989,
   4.470993,
   6.139967,
   6.7458,
   5.718635,
   6.728443,
   7.259815,
   7.723971,
   7.237015,
   7.736832,
   6.558605,
   4.745113,
   4.506588,
   3.608018,
   3.080399};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.8,2);
   Graph_h_3001->SetMinimum(-8.780339);
   Graph_h_3001->SetMaximum(43.23404);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[106] = {
   0.89,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.9,
   1.91,
   1.91};
   Double_t pspol_phsp_Norm[]_fy1[106] = {
   0,
   1.496439,
   1.496439,
   1.650994,
   1.815458,
   1.989997,
   2.174749,
   2.369826,
   2.575314,
   2.791269,
   3.017719,
   3.254662,
   3.502064,
   3.759861,
   4.027956,
   4.306223,
   4.594498,
   4.89259,
   5.20027,
   5.51728,
   5.843325,
   6.178081,
   6.521186,
   6.87225,
   7.230848,
   7.596524,
   7.968788,
   8.347122,
   8.730975,
   9.11977,
   9.512896,
   9.909717,
   10.30957,
   10.71177,
   11.11559,
   11.5203,
   11.92514,
   12.32932,
   12.73205,
   13.1325,
   13.52984,
   13.92321,
   14.31175,
   14.69458,
   15.07082,
   15.43956,
   15.79991,
   16.15097,
   16.49183,
   16.82157,
   17.13931,
   17.44413,
   17.73515,
   18.01149,
   18.27226,
   18.51663,
   18.74374,
   18.95278,
   19.14295,
   19.31348,
   19.46362,
   19.59265,
   19.69988,
   19.78468,
   19.84643,
   19.88456,
   19.89855,
   19.88791,
   19.85222,
   19.7911,
   19.70423,
   19.59134,
   19.45224,
   19.28679,
   19.09491,
   18.87661,
   18.63195,
   18.36109,
   18.06425,
   17.74173,
   17.39394,
   17.02134,
   16.62452,
   16.20412,
   15.76092,
   15.29576,
   14.8096,
   14.30351,
   13.77865,
   13.23629,
   12.67783,
   12.10477,
   11.51873,
   10.92143,
   10.31475,
   9.700653,
   9.081257,
   8.458791,
   7.83562,
   7.214239,
   6.597275,
   5.987491,
   5.387787,
   5.387787,
   5.387787,
   0};
   TGraph *graph = new TGraph(106,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",106,0.788,2.012);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(21.8884);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx2[106] = {
   0.89,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.9,
   1.91,
   1.91};
   Double_t pspol_bcvhad_Norm[]_fy2[106] = {
   0,
   1.637463,
   1.637463,
   1.789204,
   1.948986,
   2.117121,
   2.293971,
   2.479949,
   2.675517,
   2.881186,
   3.097507,
   3.325071,
   3.564496,
   3.816424,
   4.081511,
   4.36041,
   4.65377,
   4.962211,
   5.286323,
   5.626642,
   5.983642,
   6.35772,
   6.749179,
   7.158218,
   7.584914,
   8.029213,
   8.490918,
   8.969676,
   9.464972,
   9.976116,
   10.50224,
   11.0423,
   11.59505,
   12.15908,
   12.73277,
   13.31435,
   13.90183,
   14.4931,
   15.08587,
   15.67769,
   16.266,
   16.84812,
   17.42128,
   17.98261,
   18.52922,
   19.05815,
   19.56646,
   20.05121,
   20.50953,
   20.93858,
   21.33564,
   21.69811,
   22.02353,
   22.30961,
   22.55426,
   22.75562,
   22.91204,
   23.02216,
   23.08486,
   23.09934,
   23.06509,
   22.98189,
   22.84986,
   22.66941,
   22.44129,
   22.16654,
   21.8465,
   21.48282,
   21.0774,
   20.6324,
   20.15023,
   19.63349,
   19.08498,
   18.50764,
   17.90452,
   17.27879,
   16.63366,
   15.97235,
   15.29808,
   14.61402,
   13.92327,
   13.22881,
   12.53349,
   11.84,
   11.15086,
   10.46838,
   9.794679,
   9.131664,
   8.481036,
   7.844299,
   7.222772,
   6.617613,
   6.029845,
   5.460389,
   4.910106,
   4.379835,
   3.870441,
   3.382863,
   2.918156,
   2.477534,
   2.062406,
   1.674396,
   1.31535,
   1.31535,
   1.31535,
   0};
   graph = new TGraph(106,pspol_bcvhad_Norm[]_fx2,pspol_bcvhad_Norm[]_fy2);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB2 = new TH1F("Graph_pspol_bcvhad_NormoBcB2","Projection of PhaseSpacePol(bcvhad)",106,0.788,2.012);
   Graph_pspol_bcvhad_NormoBcB2->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMaximum(25.40928);
   Graph_pspol_bcvhad_NormoBcB2->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB2->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_11e69560__2 = new TH1D("frame_11e69560__2","A RooPlot of \"\"",100,0.9,1.9);
   frame_11e69560__2->SetBinContent(1,41.06677);
   frame_11e69560__2->SetMinimum(-10);
   frame_11e69560__2->SetMaximum(50);
   frame_11e69560__2->SetEntries(1);
   frame_11e69560__2->SetDirectory(0);
   frame_11e69560__2->SetStats(0);
   frame_11e69560__2->SetMarkerStyle(20);
   frame_11e69560__2->SetMarkerSize(1.2);
   frame_11e69560__2->GetXaxis()->SetNdivisions(505);
   frame_11e69560__2->GetXaxis()->SetLabelFont(132);
   frame_11e69560__2->GetXaxis()->SetLabelOffset(0.015);
   frame_11e69560__2->GetXaxis()->SetLabelSize(0.05);
   frame_11e69560__2->GetXaxis()->SetTitleSize(0.06);
   frame_11e69560__2->GetXaxis()->SetTitleFont(132);
   frame_11e69560__2->GetYaxis()->SetLabelFont(132);
   frame_11e69560__2->GetYaxis()->SetLabelSize(0.05);
   frame_11e69560__2->GetYaxis()->SetTitleSize(0.06);
   frame_11e69560__2->GetYaxis()->SetTitleFont(42);
   frame_11e69560__2->GetZaxis()->SetLabelFont(132);
   frame_11e69560__2->GetZaxis()->SetLabelSize(0.05);
   frame_11e69560__2->GetZaxis()->SetTitleSize(0.06);
   frame_11e69560__2->GetZaxis()->SetTitleFont(42);
   frame_11e69560__2->Draw("AXISSAME");
   TLine *line = new TLine(0.9,0,1.9,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","",20,0.9,1.9);
   h_1000__3->SetBinContent(0,1.163864);
   h_1000__3->SetBinContent(1,-2.353042);
   h_1000__3->SetBinContent(2,-0.3406532);
   h_1000__3->SetBinContent(3,1.045338);
   h_1000__3->SetBinContent(4,0.6252431);
   h_1000__3->SetBinContent(5,7.310876);
   h_1000__3->SetBinContent(6,10.69588);
   h_1000__3->SetBinContent(7,5.985136);
   h_1000__3->SetBinContent(8,20.54892);
   h_1000__3->SetBinContent(9,24.91855);
   h_1000__3->SetBinContent(10,15.41347);
   h_1000__3->SetBinContent(11,21.84437);
   h_1000__3->SetBinContent(12,27.3598);
   h_1000__3->SetBinContent(13,29.30397);
   h_1000__3->SetBinContent(14,22.72897);
   h_1000__3->SetBinContent(15,31.16268);
   h_1000__3->SetBinContent(16,22.56654);
   h_1000__3->SetBinContent(17,6.283209);
   h_1000__3->SetBinContent(18,1.520497);
   h_1000__3->SetBinContent(19,-0.8377895);
   h_1000__3->SetBinContent(20,1.699367);
   h_1000__3->SetBinContent(21,-1.152642);
   h_1000__3->SetBinError(0,2.173914);
   h_1000__3->SetBinError(1,0.641784);
   h_1000__3->SetBinError(2,1.80441);
   h_1000__3->SetBinError(3,2.947795);
   h_1000__3->SetBinError(4,2.562148);
   h_1000__3->SetBinError(5,3.727306);
   h_1000__3->SetBinError(6,4.680989);
   h_1000__3->SetBinError(7,4.470993);
   h_1000__3->SetBinError(8,6.139967);
   h_1000__3->SetBinError(9,6.7458);
   h_1000__3->SetBinError(10,5.718635);
   h_1000__3->SetBinError(11,6.728443);
   h_1000__3->SetBinError(12,7.259815);
   h_1000__3->SetBinError(13,7.723971);
   h_1000__3->SetBinError(14,7.237015);
   h_1000__3->SetBinError(15,7.736832);
   h_1000__3->SetBinError(16,6.558605);
   h_1000__3->SetBinError(17,4.745113);
   h_1000__3->SetBinError(18,4.506588);
   h_1000__3->SetBinError(19,3.608018);
   h_1000__3->SetBinError(20,3.080399);
   h_1000__3->SetBinError(21,0.4705646);
   h_1000__3->SetEntries(742);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4g.C <==
void m4pi_plus_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 14:41:56 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.7271605,-12.08861,1.961728,32.21519);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11c49e80__1 = new TH1D("frame_11c49e80__1","A RooPlot of \"\"",100,0.9,1.9);
   frame_11c49e80__1->SetBinContent(1,27.80247);
   frame_11c49e80__1->SetMinimum(-5);
   frame_11c49e80__1->SetMaximum(30);
   frame_11c49e80__1->SetEntries(1);
   frame_11c49e80__1->SetDirectory(0);
   frame_11c49e80__1->SetStats(0);
   frame_11c49e80__1->SetMarkerStyle(20);
   frame_11c49e80__1->SetMarkerSize(1.2);
   frame_11c49e80__1->GetXaxis()->SetNdivisions(505);
   frame_11c49e80__1->GetXaxis()->SetLabelFont(132);
   frame_11c49e80__1->GetXaxis()->SetLabelOffset(0.015);
   frame_11c49e80__1->GetXaxis()->SetLabelSize(0.05);
   frame_11c49e80__1->GetXaxis()->SetTitleSize(0.06);
   frame_11c49e80__1->GetXaxis()->SetTitleFont(132);
   frame_11c49e80__1->GetYaxis()->SetLabelFont(132);
   frame_11c49e80__1->GetYaxis()->SetLabelSize(0.05);
   frame_11c49e80__1->GetYaxis()->SetTitleSize(0.06);
   frame_11c49e80__1->GetYaxis()->SetTitleFont(42);
   frame_11c49e80__1->GetZaxis()->SetLabelFont(132);
   frame_11c49e80__1->GetZaxis()->SetLabelSize(0.05);
   frame_11c49e80__1->GetZaxis()->SetTitleSize(0.06);
   frame_11c49e80__1->GetZaxis()->SetTitleFont(42);
   frame_11c49e80__1->Draw("FUNC");
   
   Double_t h__fx3001[20] = {
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875};
   Double_t h__fy3001[20] = {
   1.364907,
   1.819588,
   4.845897,
   3.176959,
   4.062435,
   1.995009,
   7.560395,
   13.28406,
   11.78491,
   7.77501,
   20.44863,
   10.33233,
   19.77218,
   10.47961,
   14.61982,
   6.604357,
   10.78744,
   11.69759,
   2.01195,
   -0.8712201};
   Double_t h__felx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fely3001[20] = {
   2.039709,
   2.450704,
   2.998441,
   2.976889,
   3.29401,
   2.928006,
   4.176664,
   4.784637,
   4.841056,
   4.749281,
   5.880218,
   5.184476,
   6.190762,
   5.270739,
   5.716564,
   4.659048,
   4.721625,
   4.80748,
   3.125979,
   2.272315};
   Double_t h__fehx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fehy3001[20] = {
   2.039709,
   2.450704,
   2.998441,
   2.976889,
   3.29401,
   2.928006,
   4.176664,
   4.784637,
   4.841056,
   4.749281,
   5.880218,
   5.184476,
   6.190762,
   5.270739,
   5.716564,
   4.659048,
   4.721625,
   4.80748,
   3.125979,
   2.272315};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.8,2);
   Graph_h_3001->SetMinimum(-6.090773);
   Graph_h_3001->SetMaximum(29.27609);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[106] = {
   0.89,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.9,
   1.91,
   1.91};
   Double_t pspol_phsp_Norm[]_fy1[106] = {
   0,
   1.199836,
   1.199836,
   1.309134,
   1.4242,
   1.545067,
   1.671759,
   1.804286,
   1.942646,
   2.086823,
   2.236787,
   2.392496,
   2.553894,
   2.72091,
   2.893461,
   3.071448,
   3.254759,
   3.443268,
   3.636835,
   3.835303,
   4.038505,
   4.246256,
   4.458357,
   4.674597,
   4.894749,
   5.11857,
   5.345807,
   5.576188,
   5.809432,
   6.045239,
   6.2833,
   6.523288,
   6.764867,
   7.007686,
   7.251379,
   7.495571,
   7.739874,
   7.983887,
   8.227198,
   8.469384,
   8.710011,
   8.948637,
   9.184808,
   9.418062,
   9.647928,
   9.873929,
   10.09558,
   10.31238,
   10.52385,
   10.72947,
   10.92875,
   11.12116,
   11.30621,
   11.48337,
   11.65214,
   11.812,
   11.96244,
   12.10296,
   12.23306,
   12.35224,
   12.46001,
   12.55589,
   12.63941,
   12.71011,
   12.76756,
   12.81132,
   12.84097,
   12.85613,
   12.85642,
   12.84149,
   12.81101,
   12.76469,
   12.70225,
   12.62345,
   12.52809,
   12.41599,
   12.28703,
   12.14111,
   11.97819,
   11.79826,
   11.60138,
   11.38763,
   11.15719,
   10.91026,
   10.64712,
   10.36811,
   10.07364,
   9.764185,
   9.440309,
   9.102645,
   8.751913,
   8.388919,
   8.01456,
   7.629828,
   7.235816,
   6.833721,
   6.424846,
   6.010611,
   5.59255,
   5.172324,
   4.751718,
   4.332653,
   3.917186,
   3.917186,
   3.917186,
   0};
   TGraph *graph = new TGraph(106,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",106,0.788,2.012);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(14.14206);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx2[106] = {
   0.89,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.9,
   1.91,
   1.91};
   Double_t pspol_bcvhad_Norm[]_fy2[106] = {
   0,
   1.272719,
   1.272719,
   1.371106,
   1.473209,
   1.579486,
   1.690467,
   1.80674,
   1.928944,
   2.057757,
   2.193881,
   2.338035,
   2.490933,
   2.653278,
   2.825745,
   3.008966,
   3.203522,
   3.409924,
   3.628608,
   3.85992,
   4.104108,
   4.361313,
   4.631565,
   4.914773,
   5.210723,
   5.519077,
   5.839368,
   6.171003,
   6.513263,
   6.865308,
   7.226179,
   7.594805,
   7.970008,
   8.350513,
   8.734955,
   9.121889,
   9.5098,
   9.897112,
   10.2822,
   10.66341,
   11.03906,
   11.40744,
   11.76686,
   12.11562,
   12.45207,
   12.77455,
   13.08148,
   13.37131,
   13.64257,
   13.89383,
   14.12379,
   14.33118,
   14.51486,
   14.67377,
   14.80698,
   14.91363,
   14.99301,
   15.04451,
   15.06764,
   15.06204,
   15.02747,
   14.9638,
   14.87106,
   14.74938,
   14.59904,
   14.42041,
   14.21404,
   13.98058,
   13.72079,
   13.43561,
   13.12605,
   12.79328,
   12.43859,
   12.06338,
   11.66919,
   11.25766,
   10.83055,
   10.38974,
   9.937199,
   9.475003,
   9.005316,
   8.530384,
   8.052519,
   7.57409,
   7.097506,
   6.625196,
   6.159591,
   5.7031,
   5.258083,
   4.826824,
   4.411497,
   4.014137,
   3.636601,
   3.280529,
   2.947312,
   2.638044,
   2.353495,
   2.094063,
   1.859753,
   1.650139,
   1.464354,
   1.301072,
   1.158518,
   1.158518,
   1.158518,
   0};
   graph = new TGraph(106,pspol_bcvhad_Norm[]_fx2,pspol_bcvhad_Norm[]_fy2);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB2 = new TH1F("Graph_pspol_bcvhad_NormoBcB2","Projection of PhaseSpacePol(bcvhad)",106,0.788,2.012);
   Graph_pspol_bcvhad_NormoBcB2->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMaximum(16.57441);
   Graph_pspol_bcvhad_NormoBcB2->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB2->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_11c49e80__2 = new TH1D("frame_11c49e80__2","A RooPlot of \"\"",100,0.9,1.9);
   frame_11c49e80__2->SetBinContent(1,27.80247);
   frame_11c49e80__2->SetMinimum(-5);
   frame_11c49e80__2->SetMaximum(30);
   frame_11c49e80__2->SetEntries(1);
   frame_11c49e80__2->SetDirectory(0);
   frame_11c49e80__2->SetStats(0);
   frame_11c49e80__2->SetMarkerStyle(20);
   frame_11c49e80__2->SetMarkerSize(1.2);
   frame_11c49e80__2->GetXaxis()->SetNdivisions(505);
   frame_11c49e80__2->GetXaxis()->SetLabelFont(132);
   frame_11c49e80__2->GetXaxis()->SetLabelOffset(0.015);
   frame_11c49e80__2->GetXaxis()->SetLabelSize(0.05);
   frame_11c49e80__2->GetXaxis()->SetTitleSize(0.06);
   frame_11c49e80__2->GetXaxis()->SetTitleFont(132);
   frame_11c49e80__2->GetYaxis()->SetLabelFont(132);
   frame_11c49e80__2->GetYaxis()->SetLabelSize(0.05);
   frame_11c49e80__2->GetYaxis()->SetTitleSize(0.06);
   frame_11c49e80__2->GetYaxis()->SetTitleFont(42);
   frame_11c49e80__2->GetZaxis()->SetLabelFont(132);
   frame_11c49e80__2->GetZaxis()->SetLabelSize(0.05);
   frame_11c49e80__2->GetZaxis()->SetTitleSize(0.06);
   frame_11c49e80__2->GetZaxis()->SetTitleFont(42);
   frame_11c49e80__2->Draw("AXISSAME");
   TLine *line = new TLine(0.9,0,1.9,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","",20,0.9,1.9);
   h_1000__3->SetBinContent(0,-2.631325);
   h_1000__3->SetBinContent(1,1.364907);
   h_1000__3->SetBinContent(2,1.819588);
   h_1000__3->SetBinContent(3,4.845897);
   h_1000__3->SetBinContent(4,3.176959);
   h_1000__3->SetBinContent(5,4.062435);
   h_1000__3->SetBinContent(6,1.995009);
   h_1000__3->SetBinContent(7,7.560395);
   h_1000__3->SetBinContent(8,13.28406);
   h_1000__3->SetBinContent(9,11.78491);
   h_1000__3->SetBinContent(10,7.77501);
   h_1000__3->SetBinContent(11,20.44863);
   h_1000__3->SetBinContent(12,10.33233);
   h_1000__3->SetBinContent(13,19.77218);
   h_1000__3->SetBinContent(14,10.47961);
   h_1000__3->SetBinContent(15,14.61982);
   h_1000__3->SetBinContent(16,6.604357);
   h_1000__3->SetBinContent(17,10.78744);
   h_1000__3->SetBinContent(18,11.69759);
   h_1000__3->SetBinContent(19,2.011951);
   h_1000__3->SetBinContent(20,-0.8712201);
   h_1000__3->SetBinContent(21,-0.2960787);
   h_1000__3->SetBinError(0,0.6783872);
   h_1000__3->SetBinError(1,2.039709);
   h_1000__3->SetBinError(2,2.450704);
   h_1000__3->SetBinError(3,2.998441);
   h_1000__3->SetBinError(4,2.976889);
   h_1000__3->SetBinError(5,3.29401);
   h_1000__3->SetBinError(6,2.928006);
   h_1000__3->SetBinError(7,4.176664);
   h_1000__3->SetBinError(8,4.784637);
   h_1000__3->SetBinError(9,4.841056);
   h_1000__3->SetBinError(10,4.749281);
   h_1000__3->SetBinError(11,5.880218);
   h_1000__3->SetBinError(12,5.184476);
   h_1000__3->SetBinError(13,6.190762);
   h_1000__3->SetBinError(14,5.270739);
   h_1000__3->SetBinError(15,5.716564);
   h_1000__3->SetBinError(16,4.659048);
   h_1000__3->SetBinError(17,4.721625);
   h_1000__3->SetBinError(18,4.80748);
   h_1000__3->SetBinError(19,3.125979);
   h_1000__3->SetBinError(20,2.272315);
   h_1000__3->SetBinError(21,0.6037519);
   h_1000__3->SetEntries(702);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4h.C <==
void m5pi_PROPER()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Mon Sep  5 14:55:58 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.02716,-17.08861,2.261728,27.21519);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1331c3a0__1 = new TH1D("frame_1331c3a0__1","A RooPlot of \"\"",100,1.2,2.2);
   frame_1331c3a0__1->SetBinContent(1,20.19522);
   frame_1331c3a0__1->SetMinimum(-10);
   frame_1331c3a0__1->SetMaximum(25);
   frame_1331c3a0__1->SetEntries(1);
   frame_1331c3a0__1->SetDirectory(0);
   frame_1331c3a0__1->SetStats(0);
   frame_1331c3a0__1->SetMarkerStyle(20);
   frame_1331c3a0__1->SetMarkerSize(1.2);
   frame_1331c3a0__1->GetXaxis()->SetNdivisions(505);
   frame_1331c3a0__1->GetXaxis()->SetLabelFont(132);
   frame_1331c3a0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1331c3a0__1->GetXaxis()->SetLabelSize(0.05);
   frame_1331c3a0__1->GetXaxis()->SetTitleSize(0.06);
   frame_1331c3a0__1->GetXaxis()->SetTitleFont(132);
   frame_1331c3a0__1->GetYaxis()->SetLabelFont(132);
   frame_1331c3a0__1->GetYaxis()->SetLabelSize(0.05);
   frame_1331c3a0__1->GetYaxis()->SetTitleSize(0.06);
   frame_1331c3a0__1->GetYaxis()->SetTitleFont(42);
   frame_1331c3a0__1->GetZaxis()->SetLabelFont(132);
   frame_1331c3a0__1->GetZaxis()->SetLabelSize(0.05);
   frame_1331c3a0__1->GetZaxis()->SetTitleSize(0.06);
   frame_1331c3a0__1->GetZaxis()->SetTitleFont(42);
   frame_1331c3a0__1->Draw("FUNC");
   
   Double_t h__fx3001[20] = {
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175};
   Double_t h__fy3001[20] = {
   -0.1922119,
   -0.6656563,
   0.2947977,
   0.3582373,
   1.512548,
   -0.9116296,
   4.43046,
   2.814675,
   3.612143,
   2.207686,
   3.217419,
   4.07173,
   13.80582,
   8.033629,
   7.441041,
   5.526039,
   13.93416,
   11.94676,
   7.575432,
   -2.76585};
   Double_t h__felx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fely3001[20] = {
   0.1922119,
   0.3405459,
   1.074367,
   1.190868,
   1.72503,
   0.7429922,
   2.530462,
   2.603926,
   2.464171,
   2.346973,
   2.619389,
   3.018927,
   4.839408,
   4.101146,
   3.819061,
   3.942667,
   5.06331,
   4.957034,
   4.32065,
   2.191779};
   Double_t h__fehx3001[20] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h__fehy3001[20] = {
   0.1922119,
   0.3405459,
   1.074367,
   1.190868,
   1.72503,
   0.7429922,
   2.530462,
   2.603926,
   2.464171,
   2.346973,
   2.619389,
   3.018927,
   4.839408,
   4.101146,
   3.819061,
   3.942667,
   5.06331,
   4.957034,
   4.32065,
   2.191779};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,1.1,2.3);
   Graph_h_3001->SetMinimum(-7.353138);
   Graph_h_3001->SetMaximum(21.39297);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[124] = {
   1.19,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.91,
   1.92,
   1.93,
   1.94,
   1.95,
   1.96,
   1.97,
   1.98,
   1.99,
   2,
   2.01,
   2.02,
   2.03,
   2.04,
   2.05,
   2.06,
   2.07,
   2.08,
   2.09,
   2.1,
   2.11,
   2.115,
   2.12,
   2.125,
   2.13,
   2.135,
   2.14,
   2.145,
   2.15,
   2.155,
   2.1575,
   2.16,
   2.1625,
   2.165,
   2.1675,
   2.17,
   2.1725,
   2.17375,
   2.175,
   2.17625,
   2.1775,
   2.17875,
   2.18,
   2.18125,
   2.1825,
   2.185,
   2.19,
   2.2,
   2.2,
   2.21,
   2.21};
   Double_t pspol_phsp_Norm[]_fy1[124] = {
   0,
   0.09848388,
   0.09848388,
   0.1095144,
   0.1215227,
   0.1345724,
   0.1487299,
   0.1640638,
   0.1806457,
   0.1985493,
   0.2178513,
   0.2386305,
   0.2609685,
   0.2849494,
   0.3106597,
   0.3381882,
   0.3676263,
   0.3990676,
   0.4326079,
   0.4683453,
   0.5063799,
   0.5468138,
   0.589751,
   0.6352973,
   0.6835601,
   0.7346482,
   0.7886717,
   0.845742,
   0.9059714,
   0.9694728,
   1.03636,
   1.106746,
   1.180746,
   1.258472,
   1.340038,
   1.425555,
   1.515135,
   1.608886,
   1.706916,
   1.809328,
   1.916225,
   2.027704,
   2.143859,
   2.26478,
   2.39055,
   2.521249,
   2.656947,
   2.797708,
   2.943588,
   3.094635,
   3.250885,
   3.412363,
   3.579083,
   3.751045,
   3.928234,
   4.11062,
   4.298155,
   4.49077,
   4.688379,
   4.89087,
   5.098107,
   5.309929,
   5.526142,
   5.746522,
   5.970811,
   6.198711,
   6.429883,
   6.663943,
   6.900454,
   7.138929,
   7.378818,
   7.619506,
   7.860304,
   8.100445,
   8.339069,
   8.575222,
   8.807837,
   9.035722,
   9.257549,
   9.471832,
   9.676906,
   9.870904,
   10.05172,
   10.21698,
   10.364,
   10.4897,
   10.59056,
   10.66252,
   10.70083,
   10.69992,
   10.65314,
   10.55243,
   10.38781,
   10.14669,
   9.992488,
   9.812573,
   9.603937,
   9.362975,
   9.085296,
   8.765432,
   8.3964,
   7.968984,
   7.470507,
   7.189183,
   6.882518,
   6.546532,
   6.175984,
   5.76371,
   5.299426,
   4.767328,
   4.46819,
   4.140615,
   3.777104,
   3.365919,
   2.886616,
   2.296764,
   1.468434,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(124,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",124,1.088,2.312);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(11.77091);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx2[120] = {
   1.19,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.59,
   1.6,
   1.61,
   1.62,
   1.63,
   1.64,
   1.65,
   1.66,
   1.67,
   1.68,
   1.69,
   1.7,
   1.71,
   1.72,
   1.73,
   1.74,
   1.75,
   1.76,
   1.77,
   1.78,
   1.79,
   1.8,
   1.81,
   1.82,
   1.83,
   1.84,
   1.85,
   1.86,
   1.87,
   1.88,
   1.89,
   1.9,
   1.91,
   1.92,
   1.93,
   1.94,
   1.95,
   1.96,
   1.97,
   1.98,
   1.99,
   2,
   2.01,
   2.02,
   2.03,
   2.04,
   2.05,
   2.06,
   2.07,
   2.08,
   2.09,
   2.1,
   2.11,
   2.12,
   2.13,
   2.135,
   2.14,
   2.145,
   2.15,
   2.155,
   2.16,
   2.1625,
   2.165,
   2.1675,
   2.17,
   2.1725,
   2.175,
   2.17625,
   2.1775,
   2.17875,
   2.18,
   2.18125,
   2.1825,
   2.185,
   2.19,
   2.2,
   2.2,
   2.21,
   2.21};
   Double_t pspol_bcvhad_Norm[]_fy2[120] = {
   0,
   0.230534,
   0.230534,
   0.2512709,
   0.2733945,
   0.297022,
   0.3222818,
   0.3493132,
   0.3782658,
   0.4092993,
   0.4425821,
   0.4782906,
   0.5166079,
   0.5577225,
   0.6018267,
   0.6491149,
   0.699782,
   0.7540212,
   0.8120224,
   0.8739698,
   0.9400401,
   1.0104,
   1.085205,
   1.164595,
   1.248697,
   1.337617,
   1.431443,
   1.530241,
   1.634054,
   1.742902,
   1.856779,
   1.97565,
   2.099456,
   2.228109,
   2.361493,
   2.499464,
   2.641851,
   2.788456,
   2.939052,
   3.093389,
   3.251193,
   3.412166,
   3.57599,
   3.742326,
   3.910821,
   4.081105,
   4.252796,
   4.425501,
   4.598819,
   4.772346,
   4.945672,
   5.118386,
   5.290081,
   5.46035,
   5.628793,
   5.795015,
   5.958629,
   6.119258,
   6.276533,
   6.430094,
   6.57959,
   6.72468,
   6.865029,
   7.000309,
   7.130196,
   7.254367,
   7.372501,
   7.48427,
   7.589341,
   7.68737,
   7.777999,
   7.86085,
   7.935524,
   8.001596,
   8.058608,
   8.10607,
   8.143451,
   8.170177,
   8.18563,
   8.189138,
   8.179975,
   8.157356,
   8.120427,
   8.06826,
   7.999841,
   7.914056,
   7.809662,
   7.685259,
   7.539239,
   7.369709,
   7.174384,
   6.950419,
   6.694149,
   6.400677,
   6.063195,
   5.671787,
   5.451399,
   5.211179,
   4.947612,
   4.655942,
   4.329485,
   3.958341,
   3.751434,
   3.526707,
   3.280214,
   3.006271,
   2.696117,
   2.33486,
   2.126903,
   1.892793,
   1.621129,
   1.288229,
   0.8226186,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(120,pspol_bcvhad_Norm[]_fx2,pspol_bcvhad_Norm[]_fy2);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB2 = new TH1F("Graph_pspol_bcvhad_NormoBcB2","Projection of PhaseSpacePol(bcvhad)",120,1.088,2.312);
   Graph_pspol_bcvhad_NormoBcB2->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMaximum(9.008052);
   Graph_pspol_bcvhad_NormoBcB2->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB2->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB2->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_1331c3a0__2 = new TH1D("frame_1331c3a0__2","A RooPlot of \"\"",100,1.2,2.2);
   frame_1331c3a0__2->SetBinContent(1,20.19522);
   frame_1331c3a0__2->SetMinimum(-10);
   frame_1331c3a0__2->SetMaximum(25);
   frame_1331c3a0__2->SetEntries(1);
   frame_1331c3a0__2->SetDirectory(0);
   frame_1331c3a0__2->SetStats(0);
   frame_1331c3a0__2->SetMarkerStyle(20);
   frame_1331c3a0__2->SetMarkerSize(1.2);
   frame_1331c3a0__2->GetXaxis()->SetNdivisions(505);
   frame_1331c3a0__2->GetXaxis()->SetLabelFont(132);
   frame_1331c3a0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1331c3a0__2->GetXaxis()->SetLabelSize(0.05);
   frame_1331c3a0__2->GetXaxis()->SetTitleSize(0.06);
   frame_1331c3a0__2->GetXaxis()->SetTitleFont(132);
   frame_1331c3a0__2->GetYaxis()->SetLabelFont(132);
   frame_1331c3a0__2->GetYaxis()->SetLabelSize(0.05);
   frame_1331c3a0__2->GetYaxis()->SetTitleSize(0.06);
   frame_1331c3a0__2->GetYaxis()->SetTitleFont(42);
   frame_1331c3a0__2->GetZaxis()->SetLabelFont(132);
   frame_1331c3a0__2->GetZaxis()->SetLabelSize(0.05);
   frame_1331c3a0__2->GetZaxis()->SetTitleSize(0.06);
   frame_1331c3a0__2->GetZaxis()->SetTitleFont(42);
   frame_1331c3a0__2->Draw("AXISSAME");
   TLine *line = new TLine(1.2,0,2.2,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1000__3 = new TH1D("h_1000__3","",20,1.2,2.2);
   h_1000__3->SetBinContent(0,-1.699409);
   h_1000__3->SetBinContent(1,-0.1922119);
   h_1000__3->SetBinContent(2,-0.6656563);
   h_1000__3->SetBinContent(3,0.2947977);
   h_1000__3->SetBinContent(4,0.3582373);
   h_1000__3->SetBinContent(5,1.512548);
   h_1000__3->SetBinContent(6,-0.9116296);
   h_1000__3->SetBinContent(7,4.430461);
   h_1000__3->SetBinContent(8,2.814675);
   h_1000__3->SetBinContent(9,3.612143);
   h_1000__3->SetBinContent(10,2.207686);
   h_1000__3->SetBinContent(11,3.217419);
   h_1000__3->SetBinContent(12,4.07173);
   h_1000__3->SetBinContent(13,13.80582);
   h_1000__3->SetBinContent(14,8.03363);
   h_1000__3->SetBinContent(15,7.44104);
   h_1000__3->SetBinContent(16,5.526039);
   h_1000__3->SetBinContent(17,13.93416);
   h_1000__3->SetBinContent(18,11.94676);
   h_1000__3->SetBinContent(19,7.575432);
   h_1000__3->SetBinContent(20,-2.76585);
   h_1000__3->SetBinContent(21,-4.229193);
   h_1000__3->SetBinError(0,0.545879);
   h_1000__3->SetBinError(1,0.1922119);
   h_1000__3->SetBinError(2,0.3405459);
   h_1000__3->SetBinError(3,1.074367);
   h_1000__3->SetBinError(4,1.190868);
   h_1000__3->SetBinError(5,1.72503);
   h_1000__3->SetBinError(6,0.7429922);
   h_1000__3->SetBinError(7,2.530462);
   h_1000__3->SetBinError(8,2.603926);
   h_1000__3->SetBinError(9,2.464171);
   h_1000__3->SetBinError(10,2.346973);
   h_1000__3->SetBinError(11,2.619389);
   h_1000__3->SetBinError(12,3.018927);
   h_1000__3->SetBinError(13,4.839408);
   h_1000__3->SetBinError(14,4.101146);
   h_1000__3->SetBinError(15,3.819061);
   h_1000__3->SetBinError(16,3.942667);
   h_1000__3->SetBinError(17,5.06331);
   h_1000__3->SetBinError(18,4.957034);
   h_1000__3->SetBinError(19,4.32065);
   h_1000__3->SetBinError(20,2.191779);
   h_1000__3->SetBinError(21,0.901667);
   h_1000__3->SetEntries(662);
   h_1000__3->SetStats(0);
   h_1000__3->SetMarkerStyle(20);
   h_1000__3->SetMarkerSize(1.2);
   h_1000__3->GetXaxis()->SetNdivisions(505);
   h_1000__3->GetXaxis()->SetLabelFont(132);
   h_1000__3->GetXaxis()->SetLabelOffset(0.015);
   h_1000__3->GetXaxis()->SetLabelSize(0.05);
   h_1000__3->GetXaxis()->SetTitleSize(0.06);
   h_1000__3->GetXaxis()->SetTitleFont(132);
   h_1000__3->GetYaxis()->SetLabelFont(132);
   h_1000__3->GetYaxis()->SetLabelSize(0.05);
   h_1000__3->GetYaxis()->SetTitleSize(0.06);
   h_1000__3->GetYaxis()->SetTitleFont(42);
   h_1000__3->GetZaxis()->SetLabelFont(132);
   h_1000__3->GetZaxis()->SetLabelSize(0.05);
   h_1000__3->GetZaxis()->SetTitleSize(0.06);
   h_1000__3->GetZaxis()->SetTitleFont(42);
   h_1000__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
void m2pi_psi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 11 18:15:39 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1271605,-8.101265,1.361728,42.53165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_13b96060__1 = new TH1D("frame_13b96060__1","A RooPlot of \"\"",100,0.3,1.3);
   frame_13b96060__1->SetBinContent(1,38.14952);
   frame_13b96060__1->SetMinimum(0);
   frame_13b96060__1->SetMaximum(40);
   frame_13b96060__1->SetEntries(1);
   frame_13b96060__1->SetDirectory(0);
   frame_13b96060__1->SetStats(0);
   frame_13b96060__1->SetMarkerStyle(20);
   frame_13b96060__1->SetMarkerSize(1.2);
   frame_13b96060__1->GetXaxis()->SetNdivisions(505);
   frame_13b96060__1->GetXaxis()->SetLabelFont(132);
   frame_13b96060__1->GetXaxis()->SetLabelOffset(0.015);
   frame_13b96060__1->GetXaxis()->SetLabelSize(0.05);
   frame_13b96060__1->GetXaxis()->SetTitleSize(0.06);
   frame_13b96060__1->GetXaxis()->SetTitleFont(132);
   frame_13b96060__1->GetYaxis()->SetLabelFont(132);
   frame_13b96060__1->GetYaxis()->SetLabelSize(0.05);
   frame_13b96060__1->GetYaxis()->SetTitleSize(0.06);
   frame_13b96060__1->GetYaxis()->SetTitleFont(42);
   frame_13b96060__1->GetZaxis()->SetLabelFont(132);
   frame_13b96060__1->GetZaxis()->SetLabelSize(0.05);
   frame_13b96060__1->GetZaxis()->SetTitleSize(0.06);
   frame_13b96060__1->GetZaxis()->SetTitleFont(42);
   frame_13b96060__1->Draw("FUNC");
   
   Double_t h__fx3001[10] = {
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95,
   1.05,
   1.15,
   1.25};
   Double_t h__fy3001[10] = {
   5.476612,
   12.68605,
   13.97439,
   15.20192,
   30.33089,
   18.17159,
   19.92684,
   6.825593,
   4.879548,
   2.483725};
   Double_t h__felx3001[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fely3001[10] = {
   2.997166,
   4.276051,
   4.310642,
   4.703613,
   6.001991,
   4.952812,
   4.927626,
   2.952341,
   2.401151,
   1.904697};
   Double_t h__fehx3001[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fehy3001[10] = {
   2.997166,
   4.276051,
   4.310642,
   4.703613,
   6.001991,
   4.952812,
   4.927626,
   2.952341,
   2.401151,
   1.904697};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,h__fx3001,h__fy3001,h__felx3001,h__fehx3001,h__fely3001,h__fehy3001);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3001 = new TH1F("Graph_h_3001","Histogram of _plot__",100,0.2,1.4);
   Graph_h_3001->SetMinimum(0);
   Graph_h_3001->SetMaximum(39.90826);
   Graph_h_3001->SetDirectory(0);
   Graph_h_3001->SetStats(0);
   Graph_h_3001->SetMarkerStyle(20);
   Graph_h_3001->SetMarkerSize(1.2);
   Graph_h_3001->GetXaxis()->SetNdivisions(505);
   Graph_h_3001->GetXaxis()->SetLabelFont(132);
   Graph_h_3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetXaxis()->SetTitleFont(132);
   Graph_h_3001->GetYaxis()->SetLabelFont(132);
   Graph_h_3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetYaxis()->SetTitleFont(42);
   Graph_h_3001->GetZaxis()->SetLabelFont(132);
   Graph_h_3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3001);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx1[107] = {
   0.29,
   0.29,
   0.3,
   0.305,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.3,
   1.31,
   1.31};
   Double_t pspol_phsp_Norm[]_fy1[107] = {
   0,
   5.677397,
   5.677397,
   6.342055,
   6.949186,
   8.039409,
   9.009766,
   9.891635,
   10.70334,
   11.45658,
   12.15927,
   12.81706,
   13.43409,
   14.01352,
   14.5578,
   15.06888,
   15.54837,
   15.99759,
   16.41766,
   16.80954,
   17.17408,
   17.51204,
   17.82408,
   18.11084,
   18.37289,
   18.61079,
   18.82505,
   19.01618,
   19.18464,
   19.33093,
   19.45549,
   19.55879,
   19.64128,
   19.70341,
   19.74564,
   19.7684,
   19.77215,
   19.75735,
   19.72445,
   19.6739,
   19.60616,
   19.52169,
   19.42097,
   19.30445,
   19.1726,
   19.02591,
   18.86484,
   18.68988,
   18.50151,
   18.30021,
   18.08646,
   17.86076,
   17.6236,
   17.37547,
   17.11685,
   16.84826,
   16.57017,
   16.2831,
   15.98752,
   15.68395,
   15.37288,
   15.05481,
   14.73022,
   14.39963,
   14.06352,
   13.72238,
   13.37672,
   13.02701,
   12.67376,
   12.31743,
   11.95853,
   11.59752,
   11.2349,
   10.87112,
   10.50668,
   10.14202,
   9.77763,
   9.413955,
   9.051456,
   8.690584,
   8.331788,
   7.975508,
   7.622183,
   7.272243,
   6.926116,
   6.584221,
   6.246974,
   5.914782,
   5.588048,
   5.267166,
   4.952526,
   4.644509,
   4.343489,
   4.049833,
   3.763902,
   3.486047,
   3.216611,
   2.95593,
   2.704332,
   2.462136,
   2.229651,
   2.007179,
   1.795013,
   1.593436,
   1.593436,
   1.593436,
   0};
   TGraph *graph = new TGraph(107,pspol_phsp_Norm[]_fx1,pspol_phsp_Norm[]_fy1);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB1 = new TH1F("Graph_pspol_phsp_NormoBcB1","Projection of PhaseSpacePol(phsp)",107,0.188,1.412);
   Graph_pspol_phsp_NormoBcB1->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB1->SetMaximum(21.74937);
   Graph_pspol_phsp_NormoBcB1->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB1->SetStats(0);
   Graph_pspol_phsp_NormoBcB1->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB1->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]1);
   
   graph->Draw("l");
   
   Double_t model__Norm[]_fx2[112] = {
   0.29,
   0.29,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.725,
   0.73,
   0.735,
   0.74,
   0.745,
   0.75,
   0.755,
   0.76,
   0.765,
   0.77,
   0.775,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.3,
   1.31,
   1.31};
   Double_t model__Norm[]_fy2[112] = {
   0,
   2.666655,
   2.666655,
   3.436023,
   4.161971,
   4.86179,
   5.542578,
   6.207431,
   6.857633,
   7.493575,
   8.115201,
   8.722237,
   9.314322,
   9.891082,
   10.45217,
   10.99731,
   11.52631,
   12.03906,
   12.53557,
   13.01598,
   13.48058,
   13.92979,
   14.36423,
   14.78471,
   15.19226,
   15.5882,
   15.97417,
   16.35216,
   16.72465,
   17.09466,
   17.46591,
   17.84293,
   18.23132,
   18.63793,
   19.07117,
   19.54128,
   20.06066,
   20.64401,
   21.30815,
   22.07106,
   22.9494,
   23.95328,
   25.07668,
   26.28271,
   27.48616,
   28.04415,
   28.54341,
   28.95951,
   29.26862,
   29.45025,
   29.4899,
   29.38114,
   29.12663,
   28.73773,
   28.23278,
   27.63462,
   26.96785,
   25.52174,
   24.05084,
   22.65368,
   21.37717,
   20.23358,
   19.21632,
   18.31057,
   17.49929,
   16.76626,
   16.0972,
   15.48012,
   14.9052,
   14.36449,
   13.85164,
   13.36157,
   12.89029,
   12.4346,
   11.99203,
   11.5606,
   11.13879,
   10.72542,
   10.31961,
   9.920684,
   9.528159,
   9.141704,
   8.761106,
   8.386254,
   8.017116,
   7.653727,
   7.296173,
   6.944587,
   6.599131,
   6.259999,
   5.927404,
   5.601576,
   5.282754,
   4.97119,
   4.667137,
   4.370852,
   4.082591,
   3.802607,
   3.531151,
   3.268466,
   3.014789,
   2.770347,
   2.535358,
   2.310029,
   2.094554,
   1.889117,
   1.693884,
   1.50901,
   1.334633,
   1.334633,
   1.334633,
   0};
   graph = new TGraph(112,model__Norm[]_fx2,model__Norm[]_fy2);
   graph->SetName("model__Norm[]");
   graph->SetTitle("Projection of model()");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_model__NormoBcB2 = new TH1F("Graph_model__NormoBcB2","Projection of model()",112,0.188,1.412);
   Graph_model__NormoBcB2->SetMinimum(0);
   Graph_model__NormoBcB2->SetMaximum(32.43889);
   Graph_model__NormoBcB2->SetDirectory(0);
   Graph_model__NormoBcB2->SetStats(0);
   Graph_model__NormoBcB2->SetMarkerStyle(20);
   Graph_model__NormoBcB2->SetMarkerSize(1.2);
   Graph_model__NormoBcB2->GetXaxis()->SetNdivisions(505);
   Graph_model__NormoBcB2->GetXaxis()->SetLabelFont(132);
   Graph_model__NormoBcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_model__NormoBcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_model__NormoBcB2->GetXaxis()->SetTitleSize(0.06);
   Graph_model__NormoBcB2->GetXaxis()->SetTitleFont(132);
   Graph_model__NormoBcB2->GetYaxis()->SetLabelFont(132);
   Graph_model__NormoBcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_model__NormoBcB2->GetYaxis()->SetTitleSize(0.06);
   Graph_model__NormoBcB2->GetYaxis()->SetTitleFont(42);
   Graph_model__NormoBcB2->GetZaxis()->SetLabelFont(132);
   Graph_model__NormoBcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_model__NormoBcB2->GetZaxis()->SetTitleSize(0.06);
   Graph_model__NormoBcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model__Norm[]2);
   
   graph->Draw("l");
   
   TH1D *frame_13b96060__2 = new TH1D("frame_13b96060__2","A RooPlot of \"\"",100,0.3,1.3);
   frame_13b96060__2->SetBinContent(1,38.14952);
   frame_13b96060__2->SetMinimum(0);
   frame_13b96060__2->SetMaximum(40);
   frame_13b96060__2->SetEntries(1);
   frame_13b96060__2->SetDirectory(0);
   frame_13b96060__2->SetStats(0);
   frame_13b96060__2->SetMarkerStyle(20);
   frame_13b96060__2->SetMarkerSize(1.2);
   frame_13b96060__2->GetXaxis()->SetNdivisions(505);
   frame_13b96060__2->GetXaxis()->SetLabelFont(132);
   frame_13b96060__2->GetXaxis()->SetLabelOffset(0.015);
   frame_13b96060__2->GetXaxis()->SetLabelSize(0.05);
   frame_13b96060__2->GetXaxis()->SetTitleSize(0.06);
   frame_13b96060__2->GetXaxis()->SetTitleFont(132);
   frame_13b96060__2->GetYaxis()->SetLabelFont(132);
   frame_13b96060__2->GetYaxis()->SetLabelSize(0.05);
   frame_13b96060__2->GetYaxis()->SetTitleSize(0.06);
   frame_13b96060__2->GetYaxis()->SetTitleFont(42);
   frame_13b96060__2->GetZaxis()->SetLabelFont(132);
   frame_13b96060__2->GetZaxis()->SetLabelSize(0.05);
   frame_13b96060__2->GetZaxis()->SetTitleSize(0.06);
   frame_13b96060__2->GetZaxis()->SetTitleFont(42);
   frame_13b96060__2->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,1.3,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1160__3 = new TH1D("h_1160__3","",10,0.3,1.3);
   h_1160__3->SetBinContent(1,5.476612);
   h_1160__3->SetBinContent(2,12.68605);
   h_1160__3->SetBinContent(3,13.97439);
   h_1160__3->SetBinContent(4,15.20192);
   h_1160__3->SetBinContent(5,30.33089);
   h_1160__3->SetBinContent(6,18.17159);
   h_1160__3->SetBinContent(7,19.92684);
   h_1160__3->SetBinContent(8,6.825594);
   h_1160__3->SetBinContent(9,4.879548);
   h_1160__3->SetBinContent(10,2.483725);
   h_1160__3->SetBinError(1,2.997166);
   h_1160__3->SetBinError(2,4.276051);
   h_1160__3->SetBinError(3,4.310642);
   h_1160__3->SetBinError(4,4.703613);
   h_1160__3->SetBinError(5,6.001991);
   h_1160__3->SetBinError(6,4.952812);
   h_1160__3->SetBinError(7,4.927626);
   h_1160__3->SetBinError(8,2.952341);
   h_1160__3->SetBinError(9,2.401151);
   h_1160__3->SetBinError(10,1.904697);
   h_1160__3->SetEntries(274);
   h_1160__3->SetStats(0);
   h_1160__3->SetMarkerStyle(20);
   h_1160__3->SetMarkerSize(1.2);
   h_1160__3->GetXaxis()->SetNdivisions(505);
   h_1160__3->GetXaxis()->SetLabelFont(132);
   h_1160__3->GetXaxis()->SetLabelOffset(0.015);
   h_1160__3->GetXaxis()->SetLabelSize(0.05);
   h_1160__3->GetXaxis()->SetTitleSize(0.06);
   h_1160__3->GetXaxis()->SetTitleFont(132);
   h_1160__3->GetYaxis()->SetLabelFont(132);
   h_1160__3->GetYaxis()->SetLabelSize(0.05);
   h_1160__3->GetYaxis()->SetTitleSize(0.06);
   h_1160__3->GetYaxis()->SetTitleFont(42);
   h_1160__3->GetZaxis()->SetLabelFont(132);
   h_1160__3->GetZaxis()->SetLabelSize(0.05);
   h_1160__3->GetZaxis()->SetTitleSize(0.06);
   h_1160__3->GetZaxis()->SetTitleFont(42);
   h_1160__3->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
void m2pi_plus_psi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 11 11:51:37 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1271605,-6.050633,1.361728,19.26582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12809de0__4 = new TH1D("frame_12809de0__4","A RooPlot of \"\"",100,0.3,1.3);
   frame_12809de0__4->SetBinContent(1,15.2784);
   frame_12809de0__4->SetMinimum(-2);
   frame_12809de0__4->SetMaximum(18);
   frame_12809de0__4->SetEntries(1);
   frame_12809de0__4->SetDirectory(0);
   frame_12809de0__4->SetStats(0);
   frame_12809de0__4->SetMarkerStyle(20);
   frame_12809de0__4->SetMarkerSize(1.2);
   frame_12809de0__4->GetXaxis()->SetNdivisions(505);
   frame_12809de0__4->GetXaxis()->SetLabelFont(132);
   frame_12809de0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_12809de0__4->GetXaxis()->SetLabelSize(0.05);
   frame_12809de0__4->GetXaxis()->SetTitleSize(0.06);
   frame_12809de0__4->GetXaxis()->SetTitleFont(132);
   frame_12809de0__4->GetYaxis()->SetLabelFont(132);
   frame_12809de0__4->GetYaxis()->SetLabelSize(0.05);
   frame_12809de0__4->GetYaxis()->SetTitleSize(0.06);
   frame_12809de0__4->GetYaxis()->SetTitleFont(42);
   frame_12809de0__4->GetZaxis()->SetLabelFont(132);
   frame_12809de0__4->GetZaxis()->SetLabelSize(0.05);
   frame_12809de0__4->GetZaxis()->SetTitleSize(0.06);
   frame_12809de0__4->GetZaxis()->SetTitleFont(42);
   frame_12809de0__4->Draw("FUNC");
   
   Double_t h__fx3002[10] = {
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95,
   1.05,
   1.15,
   1.25};
   Double_t h__fy3002[10] = {
   9.408036,
   10.40156,
   9.92655,
   9.5887,
   10.98522,
   2.781206,
   3.00866,
   6.73967,
   1.623986,
   0.8617444};
   Double_t h__felx3002[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fely3002[10] = {
   3.454638,
   3.558206,
   3.539084,
   3.540276,
   3.550513,
   2.598111,
   2.169666,
   2.889542,
   1.597463,
   1.179306};
   Double_t h__fehx3002[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fehy3002[10] = {
   3.454638,
   3.558206,
   3.539084,
   3.540276,
   3.550513,
   2.598111,
   2.169666,
   2.889542,
   1.597463,
   1.179306};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,h__fx3002,h__fy3002,h__felx3002,h__fehx3002,h__fely3002,h__fehy3002);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3002 = new TH1F("Graph_h_3002","Histogram of _plot__",100,0.2,1.4);
   Graph_h_3002->SetMinimum(-1.802891);
   Graph_h_3002->SetMaximum(16.02106);
   Graph_h_3002->SetDirectory(0);
   Graph_h_3002->SetStats(0);
   Graph_h_3002->SetMarkerStyle(20);
   Graph_h_3002->SetMarkerSize(1.2);
   Graph_h_3002->GetXaxis()->SetNdivisions(505);
   Graph_h_3002->GetXaxis()->SetLabelFont(132);
   Graph_h_3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetXaxis()->SetTitleFont(132);
   Graph_h_3002->GetYaxis()->SetLabelFont(132);
   Graph_h_3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetYaxis()->SetTitleFont(42);
   Graph_h_3002->GetZaxis()->SetLabelFont(132);
   Graph_h_3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3002->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3002);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx4[107] = {
   0.29,
   0.29,
   0.3,
   0.305,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.3,
   1.31,
   1.31};
   Double_t pspol_phsp_Norm[]_fy4[107] = {
   0,
   2.87592,
   2.87592,
   3.216593,
   3.528691,
   4.091286,
   4.59427,
   5.053081,
   5.476671,
   5.870708,
   6.239007,
   6.58426,
   6.908435,
   7.21302,
   7.499169,
   7.767798,
   8.019655,
   8.25536,
   8.475443,
   8.680362,
   8.870522,
   9.046289,
   9.207999,
   9.355964,
   9.49048,
   9.611831,
   9.720288,
   9.81612,
   9.899589,
   9.970955,
   10.03048,
   10.07841,
   10.11501,
   10.14055,
   10.15527,
   10.15944,
   10.15333,
   10.1372,
   10.11133,
   10.07597,
   10.0314,
   9.977901,
   9.915746,
   9.845214,
   9.766585,
   9.680142,
   9.586169,
   9.48495,
   9.376774,
   9.261926,
   9.140697,
   9.013375,
   8.88025,
   8.741612,
   8.597752,
   8.44896,
   8.295525,
   8.137737,
   7.975886,
   7.810259,
   7.641142,
   7.468823,
   7.293585,
   7.11571,
   6.935481,
   6.753176,
   6.569071,
   6.383441,
   6.196558,
   6.008691,
   5.820107,
   5.631069,
   5.441836,
   5.252666,
   5.063811,
   4.875521,
   4.68804,
   4.501611,
   4.31647,
   4.13285,
   3.950979,
   3.771079,
   3.593371,
   3.418067,
   3.245375,
   3.075498,
   2.908634,
   2.744974,
   2.584705,
   2.428006,
   2.275052,
   2.12601,
   1.981042,
   1.840303,
   1.703941,
   1.572098,
   1.444909,
   1.322501,
   1.204994,
   1.092503,
   0.9851326,
   0.8829813,
   0.7861398,
   0.6946909,
   0.6946909,
   0.6946909,
   0};
   TGraph *graph = new TGraph(107,pspol_phsp_Norm[]_fx4,pspol_phsp_Norm[]_fy4);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB4 = new TH1F("Graph_pspol_phsp_NormoBcB4","Projection of PhaseSpacePol(phsp)",107,0.188,1.412);
   Graph_pspol_phsp_NormoBcB4->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB4->SetMaximum(11.17539);
   Graph_pspol_phsp_NormoBcB4->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB4->SetStats(0);
   Graph_pspol_phsp_NormoBcB4->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB4->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB4->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB4->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB4->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB4->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB4->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB4->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]4);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx5[112] = {
   0.29,
   0.29,
   0.3,
   0.3025,
   0.305,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.3,
   1.31,
   1.31};
   Double_t pspol_bcvhad_Norm[]_fy5[112] = {
   0,
   8.17492,
   8.17492,
   8.583681,
   8.960983,
   9.636693,
   10.2258,
   10.74427,
   11.20349,
   11.61197,
   11.97629,
   12.30167,
   12.59237,
   12.85192,
   13.28895,
   13.63175,
   13.89472,
   14.08912,
   14.22406,
   14.30701,
   14.34425,
   14.34111,
   14.30219,
   14.23149,
   14.13252,
   14.00839,
   13.86187,
   13.69543,
   13.5113,
   13.31151,
   13.09788,
   12.87208,
   12.63562,
   12.38992,
   12.13622,
   11.87573,
   11.6095,
   11.33853,
   11.06374,
   10.78598,
   10.50603,
   10.22461,
   9.942374,
   9.659952,
   9.377907,
   9.096764,
   8.817006,
   8.53908,
   8.263395,
   7.990329,
   7.720228,
   7.453409,
   7.190162,
   6.93075,
   6.675413,
   6.424368,
   6.17781,
   5.935915,
   5.698839,
   5.466719,
   5.239676,
   5.017815,
   4.801226,
   4.589983,
   4.384148,
   4.18377,
   3.988885,
   3.799517,
   3.615681,
   3.43738,
   3.264609,
   3.097352,
   2.935586,
   2.779278,
   2.628389,
   2.482873,
   2.342676,
   2.207738,
   2.077993,
   1.953371,
   1.833794,
   1.719183,
   1.60945,
   1.504508,
   1.404261,
   1.308615,
   1.217467,
   1.130717,
   1.048258,
   0.969983,
   0.8957824,
   0.8255448,
   0.7591575,
   0.6965066,
   0.6374771,
   0.5819533,
   0.5298191,
   0.4809581,
   0.4352536,
   0.3925894,
   0.3528495,
   0.3159185,
   0.2816818,
   0.2500257,
   0.2208378,
   0.1940069,
   0.1694234,
   0.1469795,
   0.1265693,
   0.1265693,
   0.1265693,
   0};
   graph = new TGraph(112,pspol_bcvhad_Norm[]_fx5,pspol_bcvhad_Norm[]_fy5);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB5 = new TH1F("Graph_pspol_bcvhad_NormoBcB5","Projection of PhaseSpacePol(bcvhad)",112,0.188,1.412);
   Graph_pspol_bcvhad_NormoBcB5->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB5->SetMaximum(15.77867);
   Graph_pspol_bcvhad_NormoBcB5->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB5->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB5->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB5->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB5->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB5->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB5->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB5->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB5->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]5);
   
   graph->Draw("l");
   
   TH1D *frame_12809de0__5 = new TH1D("frame_12809de0__5","A RooPlot of \"\"",100,0.3,1.3);
   frame_12809de0__5->SetBinContent(1,15.2784);
   frame_12809de0__5->SetMinimum(-2);
   frame_12809de0__5->SetMaximum(18);
   frame_12809de0__5->SetEntries(1);
   frame_12809de0__5->SetDirectory(0);
   frame_12809de0__5->SetStats(0);
   frame_12809de0__5->SetMarkerStyle(20);
   frame_12809de0__5->SetMarkerSize(1.2);
   frame_12809de0__5->GetXaxis()->SetNdivisions(505);
   frame_12809de0__5->GetXaxis()->SetLabelFont(132);
   frame_12809de0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_12809de0__5->GetXaxis()->SetLabelSize(0.05);
   frame_12809de0__5->GetXaxis()->SetTitleSize(0.06);
   frame_12809de0__5->GetXaxis()->SetTitleFont(132);
   frame_12809de0__5->GetYaxis()->SetLabelFont(132);
   frame_12809de0__5->GetYaxis()->SetLabelSize(0.05);
   frame_12809de0__5->GetYaxis()->SetTitleSize(0.06);
   frame_12809de0__5->GetYaxis()->SetTitleFont(42);
   frame_12809de0__5->GetZaxis()->SetLabelFont(132);
   frame_12809de0__5->GetZaxis()->SetLabelSize(0.05);
   frame_12809de0__5->GetZaxis()->SetTitleSize(0.06);
   frame_12809de0__5->GetZaxis()->SetTitleFont(42);
   frame_12809de0__5->Draw("AXISSAME");
   TLine *line = new TLine(0.3,0,1.3,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1150__6 = new TH1D("h_1150__6","",10,0.3,1.3);
   h_1150__6->SetBinContent(1,9.408036);
   h_1150__6->SetBinContent(2,10.40156);
   h_1150__6->SetBinContent(3,9.92655);
   h_1150__6->SetBinContent(4,9.5887);
   h_1150__6->SetBinContent(5,10.98522);
   h_1150__6->SetBinContent(6,2.781206);
   h_1150__6->SetBinContent(7,3.00866);
   h_1150__6->SetBinContent(8,6.73967);
   h_1150__6->SetBinContent(9,1.623986);
   h_1150__6->SetBinContent(10,0.8617444);
   h_1150__6->SetBinError(1,3.454638);
   h_1150__6->SetBinError(2,3.558206);
   h_1150__6->SetBinError(3,3.539084);
   h_1150__6->SetBinError(4,3.540276);
   h_1150__6->SetBinError(5,3.550513);
   h_1150__6->SetBinError(6,2.598111);
   h_1150__6->SetBinError(7,2.169666);
   h_1150__6->SetBinError(8,2.889542);
   h_1150__6->SetBinError(9,1.597463);
   h_1150__6->SetBinError(10,1.179306);
   h_1150__6->SetEntries(154);
   h_1150__6->SetStats(0);
   h_1150__6->SetMarkerStyle(20);
   h_1150__6->SetMarkerSize(1.2);
   h_1150__6->GetXaxis()->SetNdivisions(505);
   h_1150__6->GetXaxis()->SetLabelFont(132);
   h_1150__6->GetXaxis()->SetLabelOffset(0.015);
   h_1150__6->GetXaxis()->SetLabelSize(0.05);
   h_1150__6->GetXaxis()->SetTitleSize(0.06);
   h_1150__6->GetXaxis()->SetTitleFont(132);
   h_1150__6->GetYaxis()->SetLabelFont(132);
   h_1150__6->GetYaxis()->SetLabelSize(0.05);
   h_1150__6->GetYaxis()->SetTitleSize(0.06);
   h_1150__6->GetYaxis()->SetTitleFont(42);
   h_1150__6->GetZaxis()->SetLabelFont(132);
   h_1150__6->GetZaxis()->SetLabelSize(0.05);
   h_1150__6->GetZaxis()->SetTitleSize(0.06);
   h_1150__6->GetZaxis()->SetTitleFont(42);
   h_1150__6->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5c.C <==
void m3pi_psi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sun Sep 11 11:55:49 2016) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,22,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.4271605,-11.07595,1.661728,26.89873);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12952c40__7 = new TH1D("frame_12952c40__7","A RooPlot of \"\"",100,0.6,1.6);
   frame_12952c40__7->SetBinContent(1,22.68805);
   frame_12952c40__7->SetMinimum(-5);
   frame_12952c40__7->SetMaximum(25);
   frame_12952c40__7->SetEntries(1);
   frame_12952c40__7->SetDirectory(0);
   frame_12952c40__7->SetStats(0);
   frame_12952c40__7->SetMarkerStyle(20);
   frame_12952c40__7->SetMarkerSize(1.2);
   frame_12952c40__7->GetXaxis()->SetNdivisions(505);
   frame_12952c40__7->GetXaxis()->SetLabelFont(132);
   frame_12952c40__7->GetXaxis()->SetLabelOffset(0.015);
   frame_12952c40__7->GetXaxis()->SetLabelSize(0.05);
   frame_12952c40__7->GetXaxis()->SetTitleSize(0.06);
   frame_12952c40__7->GetXaxis()->SetTitleFont(132);
   frame_12952c40__7->GetYaxis()->SetLabelFont(132);
   frame_12952c40__7->GetYaxis()->SetLabelSize(0.05);
   frame_12952c40__7->GetYaxis()->SetTitleSize(0.06);
   frame_12952c40__7->GetYaxis()->SetTitleFont(42);
   frame_12952c40__7->GetZaxis()->SetLabelFont(132);
   frame_12952c40__7->GetZaxis()->SetLabelSize(0.05);
   frame_12952c40__7->GetZaxis()->SetTitleSize(0.06);
   frame_12952c40__7->GetZaxis()->SetTitleFont(42);
   frame_12952c40__7->Draw("FUNC");
   
   Double_t h__fx3003[10] = {
   0.65,
   0.75,
   0.85,
   0.95,
   1.05,
   1.15,
   1.25,
   1.35,
   1.45,
   1.55};
   Double_t h__fy3003[10] = {
   -0.1980418,
   0.2001216,
   1.230787,
   2.866671,
   7.540125,
   8.971304,
   7.790115,
   17.15143,
   10.43963,
   9.048937};
   Double_t h__felx3003[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fely3003[10] = {
   0.1980418,
   0.3135669,
   1.534448,
   2.078863,
   3.311325,
   3.40789,
   3.47306,
   4.43737,
   3.530186,
   3.349799};
   Double_t h__fehx3003[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t h__fehy3003[10] = {
   0.1980418,
   0.3135669,
   1.534448,
   2.078863,
   3.311325,
   3.40789,
   3.47306,
   4.43737,
   3.530186,
   3.349799};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,h__fx3003,h__fy3003,h__felx3003,h__fehx3003,h__fely3003,h__fehy3003);
   grae->SetName("h_");
   grae->SetTitle("Histogram of _plot__");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_3003 = new TH1F("Graph_h_3003","Histogram of _plot__",100,0.5,1.7);
   Graph_h_3003->SetMinimum(-2.594572);
   Graph_h_3003->SetMaximum(23.78729);
   Graph_h_3003->SetDirectory(0);
   Graph_h_3003->SetStats(0);
   Graph_h_3003->SetMarkerStyle(20);
   Graph_h_3003->SetMarkerSize(1.2);
   Graph_h_3003->GetXaxis()->SetNdivisions(505);
   Graph_h_3003->GetXaxis()->SetLabelFont(132);
   Graph_h_3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_3003->GetXaxis()->SetTitleSize(0.06);
   Graph_h_3003->GetXaxis()->SetTitleFont(132);
   Graph_h_3003->GetYaxis()->SetLabelFont(132);
   Graph_h_3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_3003->GetYaxis()->SetTitleSize(0.06);
   Graph_h_3003->GetYaxis()->SetTitleFont(42);
   Graph_h_3003->GetZaxis()->SetLabelFont(132);
   Graph_h_3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_3003->GetZaxis()->SetTitleSize(0.06);
   Graph_h_3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_3003);
   
   grae->Draw("p");
   
   Double_t pspol_phsp_Norm[]_fx6[123] = {
   0.59,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.525,
   1.53,
   1.535,
   1.54,
   1.545,
   1.55,
   1.555,
   1.56,
   1.565,
   1.57,
   1.5725,
   1.575,
   1.5775,
   1.58,
   1.5825,
   1.585,
   1.58625,
   1.5875,
   1.58875,
   1.59,
   1.59125,
   1.5925,
   1.59375,
   1.595,
   1.6,
   1.6,
   1.61,
   1.61};
   Double_t pspol_phsp_Norm[]_fy6[123] = {
   0,
   0.2128392,
   0.2128392,
   0.2434276,
   0.2767047,
   0.3127763,
   0.3517471,
   0.3937209,
   0.4388005,
   0.4870875,
   0.538682,
   0.5936827,
   0.6521865,
   0.7142886,
   0.7800821,
   0.849658,
   0.923105,
   1.000509,
   1.081954,
   1.167521,
   1.257286,
   1.351325,
   1.449709,
   1.552503,
   1.659773,
   1.771577,
   1.887969,
   2.009002,
   2.134719,
   2.265162,
   2.400366,
   2.54036,
   2.685168,
   2.834808,
   2.98929,
   3.148618,
   3.31279,
   3.481795,
   3.655614,
   3.834221,
   4.017579,
   4.205645,
   4.398364,
   4.595672,
   4.797494,
   5.003744,
   5.214325,
   5.429126,
   5.648024,
   5.870885,
   6.097556,
   6.327873,
   6.561654,
   6.798701,
   7.038798,
   7.281712,
   7.527188,
   7.774952,
   8.024707,
   8.276133,
   8.528884,
   8.78259,
   9.03685,
   9.291236,
   9.545284,
   9.798498,
   10.05035,
   10.30025,
   10.5476,
   10.79173,
   11.03193,
   11.26743,
   11.4974,
   11.72095,
   11.93711,
   12.14484,
   12.34302,
   12.5304,
   12.70565,
   12.86731,
   13.01379,
   13.14331,
   13.25395,
   13.34354,
   13.40971,
   13.44976,
   13.46068,
   13.43902,
   13.38084,
   13.28157,
   13.13586,
   12.93733,
   12.67825,
   12.34907,
   11.93767,
   11.69635,
   11.42811,
   11.13002,
   10.79858,
   10.42949,
   10.01741,
   9.555479,
   9.034667,
   8.442538,
   7.761058,
   7.378623,
   6.962059,
   6.504539,
   5.996391,
   5.423064,
   4.760677,
   4.383563,
   3.96436,
   3.487857,
   2.926109,
   2.215077,
   1.094538,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(123,pspol_phsp_Norm[]_fx6,pspol_phsp_Norm[]_fy6);
   graph->SetName("pspol_phsp_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(phsp)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_phsp_NormoBcB6 = new TH1F("Graph_pspol_phsp_NormoBcB6","Projection of PhaseSpacePol(phsp)",123,0.488,1.712);
   Graph_pspol_phsp_NormoBcB6->SetMinimum(0);
   Graph_pspol_phsp_NormoBcB6->SetMaximum(14.80675);
   Graph_pspol_phsp_NormoBcB6->SetDirectory(0);
   Graph_pspol_phsp_NormoBcB6->SetStats(0);
   Graph_pspol_phsp_NormoBcB6->SetMarkerStyle(20);
   Graph_pspol_phsp_NormoBcB6->SetMarkerSize(1.2);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetNdivisions(505);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB6->GetXaxis()->SetTitleFont(132);
   Graph_pspol_phsp_NormoBcB6->GetYaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB6->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB6->GetYaxis()->SetTitleFont(42);
   Graph_pspol_phsp_NormoBcB6->GetZaxis()->SetLabelFont(132);
   Graph_pspol_phsp_NormoBcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_phsp_NormoBcB6->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_phsp_NormoBcB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_phsp_Norm[]6);
   
   graph->Draw("l");
   
   Double_t pspol_bcvhad_Norm[]_fx7[112] = {
   0.59,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.82,
   0.83,
   0.84,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.585,
   1.5875,
   1.59,
   1.59125,
   1.5925,
   1.59375,
   1.595,
   1.6,
   1.6,
   1.61,
   1.61};
   Double_t pspol_bcvhad_Norm[]_fy7[112] = {
   0,
   0.07210251,
   0.07210251,
   0.07731777,
   0.08265872,
   0.08842177,
   0.09497886,
   0.1027761,
   0.1123314,
   0.1242307,
   0.1391237,
   0.1577184,
   0.1807749,
   0.2090988,
   0.2435333,
   0.2849517,
   0.3342486,
   0.392331,
   0.4601099,
   0.5384899,
   0.6283608,
   0.7305871,
   0.8459992,
   0.9753836,
   1.119473,
   1.27894,
   1.454382,
   1.646321,
   1.855187,
   2.081317,
   2.324944,
   2.586192,
   2.865068,
   3.161458,
   3.475123,
   3.805691,
   4.15266,
   4.515389,
   4.893101,
   5.28488,
   5.68967,
   6.10628,
   6.533381,
   6.969513,
   7.413087,
   7.862389,
   8.315587,
   8.770741,
   9.225804,
   9.678637,
   10.12701,
   10.56864,
   11.00116,
   11.42216,
   11.8292,
   12.21981,
   12.59155,
   12.94194,
   13.26857,
   13.56905,
   13.84109,
   14.08245,
   14.29101,
   14.46479,
   14.60194,
   14.70077,
   14.75979,
   14.77774,
   14.75355,
   14.68643,
   14.57586,
   14.42159,
   14.22371,
   13.98262,
   13.69908,
   13.37418,
   13.00941,
   12.60664,
   12.16812,
   11.6965,
   11.19482,
   10.66652,
   10.11542,
   9.545697,
   8.961878,
   8.368796,
   7.771552,
   7.175457,
   6.585957,
   6.008545,
   5.448634,
   4.911407,
   4.401612,
   3.92329,
   3.479398,
   3.071272,
   2.697789,
   2.353993,
   2.028472,
   1.697434,
   1.306363,
   1.044412,
   0.8747368,
   0.6503563,
   0.4943931,
   0.2454137,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(112,pspol_bcvhad_Norm[]_fx7,pspol_bcvhad_Norm[]_fy7);
   graph->SetName("pspol_bcvhad_Norm[]");
   graph->SetTitle("Projection of PhaseSpacePol(bcvhad)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_bcvhad_NormoBcB7 = new TH1F("Graph_pspol_bcvhad_NormoBcB7","Projection of PhaseSpacePol(bcvhad)",112,0.488,1.712);
   Graph_pspol_bcvhad_NormoBcB7->SetMinimum(0);
   Graph_pspol_bcvhad_NormoBcB7->SetMaximum(16.25551);
   Graph_pspol_bcvhad_NormoBcB7->SetDirectory(0);
   Graph_pspol_bcvhad_NormoBcB7->SetStats(0);
   Graph_pspol_bcvhad_NormoBcB7->SetMarkerStyle(20);
   Graph_pspol_bcvhad_NormoBcB7->SetMarkerSize(1.2);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetNdivisions(505);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB7->GetXaxis()->SetTitleFont(132);
   Graph_pspol_bcvhad_NormoBcB7->GetYaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB7->GetYaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB7->GetYaxis()->SetTitleFont(42);
   Graph_pspol_bcvhad_NormoBcB7->GetZaxis()->SetLabelFont(132);
   Graph_pspol_bcvhad_NormoBcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_bcvhad_NormoBcB7->GetZaxis()->SetTitleSize(0.06);
   Graph_pspol_bcvhad_NormoBcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_pspol_bcvhad_Norm[]7);
   
   graph->Draw("l");
   
   TH1D *frame_12952c40__8 = new TH1D("frame_12952c40__8","A RooPlot of \"\"",100,0.6,1.6);
   frame_12952c40__8->SetBinContent(1,22.68805);
   frame_12952c40__8->SetMinimum(-5);
   frame_12952c40__8->SetMaximum(25);
   frame_12952c40__8->SetEntries(1);
   frame_12952c40__8->SetDirectory(0);
   frame_12952c40__8->SetStats(0);
   frame_12952c40__8->SetMarkerStyle(20);
   frame_12952c40__8->SetMarkerSize(1.2);
   frame_12952c40__8->GetXaxis()->SetNdivisions(505);
   frame_12952c40__8->GetXaxis()->SetLabelFont(132);
   frame_12952c40__8->GetXaxis()->SetLabelOffset(0.015);
   frame_12952c40__8->GetXaxis()->SetLabelSize(0.05);
   frame_12952c40__8->GetXaxis()->SetTitleSize(0.06);
   frame_12952c40__8->GetXaxis()->SetTitleFont(132);
   frame_12952c40__8->GetYaxis()->SetLabelFont(132);
   frame_12952c40__8->GetYaxis()->SetLabelSize(0.05);
   frame_12952c40__8->GetYaxis()->SetTitleSize(0.06);
   frame_12952c40__8->GetYaxis()->SetTitleFont(42);
   frame_12952c40__8->GetZaxis()->SetLabelFont(132);
   frame_12952c40__8->GetZaxis()->SetLabelSize(0.05);
   frame_12952c40__8->GetZaxis()->SetTitleSize(0.06);
   frame_12952c40__8->GetZaxis()->SetTitleFont(42);
   frame_12952c40__8->Draw("AXISSAME");
   TLine *line = new TLine(0.6,0,1.6,0);
   line->SetLineStyle(2);
   line->Draw();
   
   TH1D *h_1210__9 = new TH1D("h_1210__9","",10,0.6,1.6);
   h_1210__9->SetBinContent(0,-0.08393148);
   h_1210__9->SetBinContent(1,-0.1980418);
   h_1210__9->SetBinContent(2,0.2001216);
   h_1210__9->SetBinContent(3,1.230787);
   h_1210__9->SetBinContent(4,2.866671);
   h_1210__9->SetBinContent(5,7.540125);
   h_1210__9->SetBinContent(6,8.971304);
   h_1210__9->SetBinContent(7,7.790115);
   h_1210__9->SetBinContent(8,17.15143);
   h_1210__9->SetBinContent(9,10.43963);
   h_1210__9->SetBinContent(10,9.048937);
   h_1210__9->SetBinContent(11,-0.1980255);
   h_1210__9->SetBinError(0,0.08393148);
   h_1210__9->SetBinError(1,0.1980418);
   h_1210__9->SetBinError(2,0.3135669);
   h_1210__9->SetBinError(3,1.534448);
   h_1210__9->SetBinError(4,2.078863);
   h_1210__9->SetBinError(5,3.311325);
   h_1210__9->SetBinError(6,3.40789);
   h_1210__9->SetBinError(7,3.47306);
   h_1210__9->SetBinError(8,4.43737);
   h_1210__9->SetBinError(9,3.530186);
   h_1210__9->SetBinError(10,3.349799);
   h_1210__9->SetBinError(11,0.1980255);
   h_1210__9->SetEntries(154);
   h_1210__9->SetStats(0);
   h_1210__9->SetMarkerStyle(20);
   h_1210__9->SetMarkerSize(1.2);
   h_1210__9->GetXaxis()->SetNdivisions(505);
   h_1210__9->GetXaxis()->SetLabelFont(132);
   h_1210__9->GetXaxis()->SetLabelOffset(0.015);
   h_1210__9->GetXaxis()->SetLabelSize(0.05);
   h_1210__9->GetXaxis()->SetTitleSize(0.06);
   h_1210__9->GetXaxis()->SetTitleFont(132);
   h_1210__9->GetYaxis()->SetLabelFont(132);
   h_1210__9->GetYaxis()->SetLabelSize(0.05);
   h_1210__9->GetYaxis()->SetTitleSize(0.06);
   h_1210__9->GetYaxis()->SetTitleFont(42);
   h_1210__9->GetZaxis()->SetLabelFont(132);
   h_1210__9->GetZaxis()->SetLabelSize(0.05);
   h_1210__9->GetZaxis()->SetTitleSize(0.06);
   h_1210__9->GetZaxis()->SetTitleFont(42);
   h_1210__9->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

